Charge density wave in kagome lattice intermetallic ScV6Sn6

Materials hosting kagome lattices have drawn interest for the diverse magnetic and electronic states generated by geometric frustration. In the $A$V$_3$Sb$_5$ compounds ($A$ = K, Rb, Cs), stacked vanadium kagome layers give rise to unusual charge density waves (CDW) and superconductivity. Here we report single-crystal growth and characterization of ScV$_6$Sn$_6$, a hexagonal HfFe$_6$Ge$_6$-type compound that shares this structural motif. We identify a first-order phase transition at 92 K. Single crystal X-ray and neutron diffraction reveal a charge density wave modulation of the atomic lattice below this temperature. This is a distinctly different structural mode than that observed in the $A$V$_3$Sb$_5$ compounds, but both modes have been anticipated in kagome metals. The diverse HfFe$_6$Ge$_6$ family offers more opportunities to tune ScV$_6$Sn$_6$ and explore density wave order in kagome lattice materials.

==> anc/ScV6Sn6_280K_20220610.cif <==
 
data_280_test_abs_sphere 
  
_audit_creation_method            SHELXL-2013 
_chemical_name_systematic 
; 
 ? 
; 
_chemical_name_common             ? 
_chemical_melting_point           ? 
_chemical_formula_moiety          ? 
_chemical_formula_sum 
 'Sc Sn6 V6' 
_chemical_formula_weight          1062.74 
  
loop_ 
 _atom_type_symbol 
 _atom_type_description 
 _atom_type_scat_dispersion_real 
 _atom_type_scat_dispersion_imag 
 _atom_type_scat_source 
 'Sc'  'Sc'   0.2519   0.3716 
 'International Tables Vol C Tables 4.2.6.8 and 6.1.1.4' 
 'V'  'V'   0.3005   0.5294 
 'International Tables Vol C Tables 4.2.6.8 and 6.1.1.4' 
 'Sn'  'Sn'  -0.6537   1.4246 
 'International Tables Vol C Tables 4.2.6.8 and 6.1.1.4' 
  
_space_group_crystal_system       hexagonal 
_space_group_IT_number            191 
_space_group_name_H-M_alt         'P 6/m m m' 
_space_group_name_Hall            '-P 6 2' 
  
_shelx_space_group_comment 
; 
The symmetry employed for this shelxl refinement is uniquely defined 
by the following loop, which should always be used as a source of 
symmetry information in preference to the above space-group names. 
They are only intended as comments. 
; 
  
loop_ 
 _space_group_symop_operation_xyz 
 'x, y, z' 
 '-y, x-y, z' 
 '-x+y, -x, z' 
 '-x, -y, z' 
 'y, -x+y, z' 
 'x-y, x, z' 
 'y, x, -z' 
 'x-y, -y, -z' 
 '-x, -x+y, -z' 
 '-y, -x, -z' 
 '-x+y, y, -z' 
 'x, x-y, -z' 
 '-x, -y, -z' 
 'y, -x+y, -z' 
 'x-y, x, -z' 
 'x, y, -z' 
 '-y, x-y, -z' 
 '-x+y, -x, -z' 
 '-y, -x, z' 
 '-x+y, y, z' 
 'x, x-y, z' 
 'y, x, z' 
 'x-y, -y, z' 
 '-x, -x+y, z' 
  
_cell_length_a                    5.46693(11) 
_cell_length_b                    5.46693(11) 
_cell_length_c                    9.1594(3) 
_cell_angle_alpha                 90 
_cell_angle_beta                  90 
_cell_angle_gamma                 120 
_cell_volume                      237.074(12) 
_cell_formula_units_Z             1 
_cell_measurement_temperature     280
_cell_measurement_reflns_used     4529
_cell_measurement_theta_min       2.2180
_cell_measurement_theta_max       33.4620
  
_exptl_crystal_description        rectangular_shape   
_exptl_crystal_colour             ? 
_exptl_crystal_density_meas       ? 
_exptl_crystal_density_method     ? 
_exptl_crystal_density_diffrn     7.444 
_exptl_crystal_F_000              459 
_exptl_transmission_factor_min    ? 
_exptl_transmission_factor_max    ? 
_exptl_crystal_size_max           ? 
_exptl_crystal_size_mid           ? 
_exptl_crystal_size_min           ? 
_exptl_absorpt_coefficient_mu     21.689 
_shelx_estimated_absorpt_T_min    ? 
_shelx_estimated_absorpt_T_max    ? 
_exptl_absorpt_correction_type    none 
_exptl_absorpt_correction_T_min   ? 
_exptl_absorpt_correction_T_max   ? 
_exptl_absorpt_process_details    ? 
  
_exptl_special_details 
; 
 ? 
; 
  
_diffrn_ambient_temperature       280 
_diffrn_radiation_wavelength      0.71073 
_diffrn_radiation_type            MoK\a 
_diffrn_source                    ? 
_diffrn_measurement_device_type   'Bruker APEX-II CCD' 
_diffrn_measurement_method        '\f and \w scans' 
_diffrn_detector_area_resol_mean  ? 
_diffrn_reflns_number             5794 
_diffrn_reflns_av_unetI/netI      0.0228 
_diffrn_reflns_av_R_equivalents   0.0661 
_diffrn_reflns_limit_h_min        -8 
_diffrn_reflns_limit_h_max        8 
_diffrn_reflns_limit_k_min        -8 
_diffrn_reflns_limit_k_max        8 
_diffrn_reflns_limit_l_min        -13 
_diffrn_reflns_limit_l_max        13 
_diffrn_reflns_theta_min          2.224 
_diffrn_reflns_theta_max          33.239 
_diffrn_reflns_theta_full         25.242 
_diffrn_measured_fraction_theta_max   0.987 
_diffrn_measured_fraction_theta_full  1.000 
_diffrn_reflns_Laue_measured_fraction_max    0.987 
_diffrn_reflns_Laue_measured_fraction_full   1.000 
_diffrn_reflns_point_group_measured_fraction_max   0.987 
_diffrn_reflns_point_group_measured_fraction_full  1.000 
_reflns_number_total              233 
_reflns_number_gt                 229 
_reflns_threshold_expression      'I > 2\s(I)' 
_reflns_Friedel_coverage          0.000 
_reflns_Friedel_fraction_max      . 
_reflns_Friedel_fraction_full     . 
  
_reflns_special_details 
; 
 Reflections were merged by SHELXL according to the crystal 
 class for the calculation of statistics and refinement. 
  
 _reflns_Friedel_fraction is defined as the number of unique 
 Friedel pairs measured divided by the number that would be 
 possible theoretically, ignoring centric projections and 
 systematic absences. 
; 
  
_computing_data_collection        'Bruker APEX2' 
_computing_cell_refinement        'Bruker SAINT' 
_computing_data_reduction         'Bruker SAINT' 
_computing_structure_solution     'SHELXS-97 (Sheldrick 2008)' 
_computing_structure_refinement   'SHELXL-2013 (Sheldrick, 2013)' 
_computing_molecular_graphics     'Bruker SHELXTL' 
_computing_publication_material   'Bruker SHELXTL' 
  
_refine_special_details 
; 
 ? 
; 
_refine_ls_structure_factor_coef  Fsqd 
_refine_ls_matrix_type            full 
_refine_ls_weighting_scheme       calc 
_refine_ls_weighting_details 
'w=1/[\s^2^(Fo^2^)+(0.0376P)^2^+0.4986P] where P=(Fo^2^+2Fc^2^)/3' 
_atom_sites_solution_primary      ? 
_atom_sites_solution_secondary    ? 
_atom_sites_solution_hydrogens    . 
_refine_ls_hydrogen_treatment     undef 
_refine_ls_extinction_method      SHELXL 
_refine_ls_extinction_coef        0.238(10) 
_refine_ls_extinction_expression 
 'Fc^*^=kFc[1+0.001xFc^2^\l^3^/sin(2\q)]^-1/4^' 
_refine_ls_number_reflns          233 
_refine_ls_number_parameters      15 
_refine_ls_number_restraints      0 
_refine_ls_R_factor_all           0.0280 
_refine_ls_R_factor_gt            0.0277 
_refine_ls_wR_factor_ref          0.0612 
_refine_ls_wR_factor_gt           0.0609 
_refine_ls_goodness_of_fit_ref    1.130 
_refine_ls_restrained_S_all       1.130 
_refine_ls_shift/su_max           0.000 
_refine_ls_shift/su_mean          0.000 
  
loop_ 
 _atom_site_label 
 _atom_site_type_symbol 
 _atom_site_fract_x 
 _atom_site_fract_y 
 _atom_site_fract_z 
 _atom_site_U_iso_or_equiv 
 _atom_site_adp_type 
 _atom_site_occupancy 
 _atom_site_site_symmetry_order 
 _atom_site_calc_flag 
 _atom_site_refinement_flags_posn 
 _atom_site_refinement_flags_adp 
 _atom_site_refinement_flags_occupancy 
 _atom_site_disorder_assembly 
 _atom_site_disorder_group 
Sn1 Sn 1.0000 0.0000 0.67568(6) 0.0143(2) Uani 1 12 d S T P . . 
Sn2 Sn 0.6667 0.3333 0.0000 0.0106(2) Uani 1 12 d S T P . . 
Sn3 Sn 0.6667 0.3333 0.5000 0.0111(2) Uani 1 12 d S T P . . 
V1 V 0.5000 0.0000 0.24753(6) 0.0095(3) Uani 1 4 d S T P . . 
Sc1 Sc 1.0000 0.0000 0.0 0.0173(5) Uani 1 24 d S T P . . 
  
loop_ 
 _atom_site_aniso_label 
 _atom_site_aniso_U_11 
 _atom_site_aniso_U_22 
 _atom_site_aniso_U_33 
 _atom_site_aniso_U_23 
 _atom_site_aniso_U_13 
 _atom_site_aniso_U_12 
Sn1 0.0102(3) 0.0102(3) 0.0224(4) 0.000 0.000 0.00512(13) 
Sn2 0.0114(3) 0.0114(3) 0.0090(3) 0.000 0.000 0.00571(13) 
Sn3 0.0122(3) 0.0122(3) 0.0089(3) 0.000 0.000 0.00611(13) 
V1 0.0100(3) 0.0100(4) 0.0087(4) 0.000 0.000 0.0050(2) 
Sc1 0.0134(6) 0.0134(6) 0.0252(12) 0.000 0.000 0.0067(3) 
  
_geom_special_details 
; 
 All esds (except the esd in the dihedral angle between two l.s. planes) 
 are estimated using the full covariance matrix.  The cell esds are taken 
 into account individually in the estimation of esds in distances, angles 
 and torsion angles; correlations between esds in cell parameters are only 
 used when they are defined by crystal symmetry.  An approximate (isotropic) 
 treatment of cell esds is used for estimating esds involving l.s. planes. 
; 
  
loop_ 
 _geom_bond_atom_site_label_1 
 _geom_bond_atom_site_label_2 
 _geom_bond_distance 
 _geom_bond_site_symmetry_2 
 _geom_bond_publ_flag 
Sn1 V1 2.8225(2) . ? 
Sn1 V1 2.8225(2) 3_765 ? 
Sn1 V1 2.8225(2) 3_655 ? 
Sn1 V1 2.8225(2) 2_655 ? 
Sn1 V1 2.8225(2) 1_655 ? 
Sn1 V1 2.8225(2) 2_645 ? 
Sn1 Sc1 2.9706(6) . ? 
Sn1 Sn1 3.2182(12) 13_755 ? 
Sn2 V1 2.7624(5) 14_666 ? 
Sn2 V1 2.7624(5) 2_655 ? 
Sn2 V1 2.7624(5) 13_656 ? 
Sn2 V1 2.7624(5) 15_556 ? 
Sn2 V1 2.7624(5) 3_665 ? 
Sn2 V1 2.7624(5) . ? 
Sn2 Sn2 3.15631(6) 13_666 ? 
Sn2 Sc1 3.15633(6) . ? 
Sn2 Sc1 3.15633(6) 1_565 ? 
Sn2 Sc1 3.15633(6) 1_455 ? 
Sn2 Sn2 3.15635(6) 13_766 ? 
Sn2 Sn2 3.15635(6) 13_656 ? 
Sn3 V1 2.7997(5) . ? 
Sn3 V1 2.7997(5) 2_655 ? 
Sn3 V1 2.7997(5) 13_655 ? 
Sn3 V1 2.7997(5) 14_665 ? 
Sn3 V1 2.7997(5) 15 ? 
Sn3 V1 2.7997(5) 3_665 ? 
Sn3 Sn3 3.15631(6) 13_665 ? 
Sn3 Sn3 3.15635(6) 13_765 ? 
Sn3 Sn3 3.15635(6) 13_655 ? 
V1 V1 2.73347(5) 2_655 ? 
V1 V1 2.73347(5) 2_545 ? 
V1 V1 2.73347(5) 3_665 ? 
V1 V1 2.73347(5) 3_655 ? 
V1 Sn2 2.7624(5) 13_656 ? 
V1 Sn3 2.7997(5) 13_655 ? 
V1 Sn1 2.8225(2) 1_455 ? 
Sc1 Sn1 2.9706(6) 13_756 ? 
Sc1 Sn2 3.15632(6) 13_766 ? 
Sc1 Sn2 3.15632(6) 13_656 ? 
Sc1 Sn2 3.15632(6) 1_545 ? 
Sc1 Sn2 3.15632(6) 1_655 ? 
Sc1 Sn2 3.15636(7) 13_756 ? 
  
loop_ 
 _geom_angle_atom_site_label_1 
 _geom_angle_atom_site_label_2 
 _geom_angle_atom_site_label_3 
 _geom_angle 
 _geom_angle_site_symmetry_1 
 _geom_angle_site_symmetry_3 
 _geom_angle_publ_flag 
V1 Sn1 V1 114.007(12) . 3_765 ? 
V1 Sn1 V1 57.923(4) . 3_655 ? 
V1 Sn1 V1 151.14(3) 3_765 3_655 ? 
V1 Sn1 V1 57.923(4) . 2_655 ? 
V1 Sn1 V1 57.923(4) 3_765 2_655 ? 
V1 Sn1 V1 114.007(12) 3_655 2_655 ? 
V1 Sn1 V1 151.14(3) . 1_655 ? 
V1 Sn1 V1 57.923(4) 3_765 1_655 ? 
V1 Sn1 V1 114.007(12) 3_655 1_655 ? 
V1 Sn1 V1 114.007(12) 2_655 1_655 ? 
V1 Sn1 V1 114.007(12) . 2_645 ? 
V1 Sn1 V1 114.007(12) 3_765 2_645 ? 
V1 Sn1 V1 57.923(4) 3_655 2_645 ? 
V1 Sn1 V1 151.14(3) 2_655 2_645 ? 
V1 Sn1 V1 57.923(5) 1_655 2_645 ? 
V1 Sn1 Sc1 75.570(16) . . ? 
V1 Sn1 Sc1 75.569(16) 3_765 . ? 
V1 Sn1 Sc1 75.569(16) 3_655 . ? 
V1 Sn1 Sc1 75.569(16) 2_655 . ? 
V1 Sn1 Sc1 75.569(16) 1_655 . ? 
V1 Sn1 Sc1 75.569(16) 2_645 . ? 
V1 Sn1 Sn1 104.430(16) . 13_755 ? 
V1 Sn1 Sn1 104.431(16) 3_765 13_755 ? 
V1 Sn1 Sn1 104.431(16) 3_655 13_755 ? 
V1 Sn1 Sn1 104.431(16) 2_655 13_755 ? 
V1 Sn1 Sn1 104.431(16) 1_655 13_755 ? 
V1 Sn1 Sn1 104.431(16) 2_645 13_755 ? 
Sc1 Sn1 Sn1 180.0 . 13_755 ? 
V1 Sn2 V1 110.318(14) 14_666 2_655 ? 
V1 Sn2 V1 59.308(12) 14_666 13_656 ? 
V1 Sn2 V1 146.804(6) 2_655 13_656 ? 
V1 Sn2 V1 59.308(12) 14_666 15_556 ? 
V1 Sn2 V1 146.804(6) 2_655 15_556 ? 
V1 Sn2 V1 59.308(12) 13_656 15_556 ? 
V1 Sn2 V1 146.804(6) 14_666 3_665 ? 
V1 Sn2 V1 59.308(12) 2_655 3_665 ? 
V1 Sn2 V1 146.804(6) 13_656 3_665 ? 
V1 Sn2 V1 110.318(14) 15_556 3_665 ? 
V1 Sn2 V1 146.804(6) 14_666 . ? 
V1 Sn2 V1 59.308(12) 2_655 . ? 
V1 Sn2 V1 110.318(14) 13_656 . ? 
V1 Sn2 V1 146.804(6) 15_556 . ? 
V1 Sn2 V1 59.308(12) 3_665 . ? 
V1 Sn2 Sn2 106.598(3) 14_666 13_666 ? 
V1 Sn2 Sn2 106.598(3) 2_655 13_666 ? 
V1 Sn2 Sn2 106.598(3) 13_656 13_666 ? 
V1 Sn2 Sn2 55.159(7) 15_556 13_666 ? 
V1 Sn2 Sn2 55.159(7) 3_665 13_666 ? 
V1 Sn2 Sn2 106.598(3) . 13_666 ? 
V1 Sn2 Sc1 73.402(3) 14_666 . ? 
V1 Sn2 Sc1 73.402(3) 2_655 . ? 
V1 Sn2 Sc1 73.402(3) 13_656 . ? 
V1 Sn2 Sc1 124.841(7) 15_556 . ? 
V1 Sn2 Sc1 124.841(7) 3_665 . ? 
V1 Sn2 Sc1 73.402(3) . . ? 
Sn2 Sn2 Sc1 180.0 13_666 . ? 
V1 Sn2 Sc1 73.402(3) 14_666 1_565 ? 
V1 Sn2 Sc1 73.402(3) 2_655 1_565 ? 
V1 Sn2 Sc1 124.841(7) 13_656 1_565 ? 
V1 Sn2 Sc1 73.402(3) 15_556 1_565 ? 
V1 Sn2 Sc1 73.402(3) 3_665 1_565 ? 
V1 Sn2 Sc1 124.841(7) . 1_565 ? 
Sn2 Sn2 Sc1 60.0 13_666 1_565 ? 
Sc1 Sn2 Sc1 120.0 . 1_565 ? 
V1 Sn2 Sc1 124.841(7) 14_666 1_455 ? 
V1 Sn2 Sc1 124.841(7) 2_655 1_455 ? 
V1 Sn2 Sc1 73.402(3) 13_656 1_455 ? 
V1 Sn2 Sc1 73.402(3) 15_556 1_455 ? 
V1 Sn2 Sc1 73.402(3) 3_665 1_455 ? 
V1 Sn2 Sc1 73.402(3) . 1_455 ? 
Sn2 Sn2 Sc1 60.0 13_666 1_455 ? 
Sc1 Sn2 Sc1 120.0 . 1_455 ? 
Sc1 Sn2 Sc1 120.0 1_565 1_455 ? 
V1 Sn2 Sn2 55.159(7) 14_666 13_766 ? 
V1 Sn2 Sn2 55.159(7) 2_655 13_766 ? 
V1 Sn2 Sn2 106.598(3) 13_656 13_766 ? 
V1 Sn2 Sn2 106.598(3) 15_556 13_766 ? 
V1 Sn2 Sn2 106.598(3) 3_665 13_766 ? 
V1 Sn2 Sn2 106.598(3) . 13_766 ? 
Sn2 Sn2 Sn2 120.0 13_666 13_766 ? 
Sc1 Sn2 Sn2 60.0 . 13_766 ? 
Sc1 Sn2 Sn2 60.0 1_565 13_766 ? 
Sc1 Sn2 Sn2 180.0 1_455 13_766 ? 
V1 Sn2 Sn2 106.598(3) 14_666 13_656 ? 
V1 Sn2 Sn2 106.598(3) 2_655 13_656 ? 
V1 Sn2 Sn2 55.159(7) 13_656 13_656 ? 
V1 Sn2 Sn2 106.598(3) 15_556 13_656 ? 
V1 Sn2 Sn2 106.598(3) 3_665 13_656 ? 
V1 Sn2 Sn2 55.159(7) . 13_656 ? 
Sn2 Sn2 Sn2 120.0 13_666 13_656 ? 
Sc1 Sn2 Sn2 60.0 . 13_656 ? 
Sc1 Sn2 Sn2 180.0 1_565 13_656 ? 
Sc1 Sn2 Sn2 60.0 1_455 13_656 ? 
Sn2 Sn2 Sn2 120.0 13_766 13_656 ? 
V1 Sn3 V1 58.441(11) . 2_655 ? 
V1 Sn3 V1 111.376(14) . 13_655 ? 
V1 Sn3 V1 147.259(6) 2_655 13_655 ? 
V1 Sn3 V1 147.259(6) . 14_665 ? 
V1 Sn3 V1 111.377(14) 2_655 14_665 ? 
V1 Sn3 V1 58.441(11) 13_655 14_665 ? 
V1 Sn3 V1 147.259(6) . 15 ? 
V1 Sn3 V1 147.259(6) 2_655 15 ? 
V1 Sn3 V1 58.441(11) 13_655 15 ? 
V1 Sn3 V1 58.441(11) 14_665 15 ? 
V1 Sn3 V1 58.441(11) . 3_665 ? 
V1 Sn3 V1 58.441(11) 2_655 3_665 ? 
V1 Sn3 V1 147.259(6) 13_655 3_665 ? 
V1 Sn3 V1 147.259(6) 14_665 3_665 ? 
V1 Sn3 V1 111.377(14) 15 3_665 ? 
V1 Sn3 Sn3 106.371(3) . 13_665 ? 
V1 Sn3 Sn3 106.370(3) 2_655 13_665 ? 
V1 Sn3 Sn3 106.370(3) 13_655 13_665 ? 
V1 Sn3 Sn3 106.370(3) 14_665 13_665 ? 
V1 Sn3 Sn3 55.688(7) 15 13_665 ? 
V1 Sn3 Sn3 55.688(7) 3_665 13_665 ? 
V1 Sn3 Sn3 106.370(3) . 13_765 ? 
V1 Sn3 Sn3 55.688(7) 2_655 13_765 ? 
V1 Sn3 Sn3 106.370(3) 13_655 13_765 ? 
V1 Sn3 Sn3 55.688(7) 14_665 13_765 ? 
V1 Sn3 Sn3 106.371(3) 15 13_765 ? 
V1 Sn3 Sn3 106.371(3) 3_665 13_765 ? 
Sn3 Sn3 Sn3 120.0 13_665 13_765 ? 
V1 Sn3 Sn3 55.688(7) . 13_655 ? 
V1 Sn3 Sn3 106.370(3) 2_655 13_655 ? 
V1 Sn3 Sn3 55.688(7) 13_655 13_655 ? 
V1 Sn3 Sn3 106.370(3) 14_665 13_655 ? 
V1 Sn3 Sn3 106.371(3) 15 13_655 ? 
V1 Sn3 Sn3 106.371(3) 3_665 13_655 ? 
Sn3 Sn3 Sn3 120.0 13_665 13_655 ? 
Sn3 Sn3 Sn3 120.0 13_765 13_655 ? 
V1 V1 V1 180.0 2_655 2_545 ? 
V1 V1 V1 60.0 2_655 3_665 ? 
V1 V1 V1 120.0 2_545 3_665 ? 
V1 V1 V1 120.0 2_655 3_655 ? 
V1 V1 V1 60.0 2_545 3_655 ? 
V1 V1 V1 180.0 3_665 3_655 ? 
V1 V1 Sn2 60.346(6) 2_655 . ? 
V1 V1 Sn2 119.654(6) 2_545 . ? 
V1 V1 Sn2 60.346(6) 3_665 . ? 
V1 V1 Sn2 119.654(6) 3_655 . ? 
V1 V1 Sn2 119.654(6) 2_655 13_656 ? 
V1 V1 Sn2 60.346(6) 2_545 13_656 ? 
V1 V1 Sn2 119.654(6) 3_665 13_656 ? 
V1 V1 Sn2 60.345(6) 3_655 13_656 ? 
Sn2 V1 Sn2 69.682(14) . 13_656 ? 
V1 V1 Sn3 60.780(6) 2_655 . ? 
V1 V1 Sn3 119.221(6) 2_545 . ? 
V1 V1 Sn3 60.780(6) 3_665 . ? 
V1 V1 Sn3 119.221(6) 3_655 . ? 
Sn2 V1 Sn3 110.847(2) . . ? 
Sn2 V1 Sn3 179.471(14) 13_656 . ? 
V1 V1 Sn3 119.221(6) 2_655 13_655 ? 
V1 V1 Sn3 60.780(6) 2_545 13_655 ? 
V1 V1 Sn3 119.222(6) 3_665 13_655 ? 
V1 V1 Sn3 60.779(6) 3_655 13_655 ? 
Sn2 V1 Sn3 179.471(14) . 13_655 ? 
Sn2 V1 Sn3 110.847(2) 13_656 13_655 ? 
Sn3 V1 Sn3 68.624(14) . 13_655 ? 
V1 V1 Sn1 61.038(2) 2_655 . ? 
V1 V1 Sn1 118.962(2) 2_545 . ? 
V1 V1 Sn1 118.962(2) 3_665 . ? 
V1 V1 Sn1 61.038(2) 3_655 . ? 
Sn2 V1 Sn1 101.802(12) . . ? 
Sn2 V1 Sn1 101.802(12) 13_656 . ? 
Sn3 V1 Sn1 78.122(14) . . ? 
Sn3 V1 Sn1 78.121(13) 13_655 . ? 
V1 V1 Sn1 118.962(2) 2_655 1_455 ? 
V1 V1 Sn1 61.038(2) 2_545 1_455 ? 
V1 V1 Sn1 61.038(2) 3_665 1_455 ? 
V1 V1 Sn1 118.962(2) 3_655 1_455 ? 
Sn2 V1 Sn1 101.802(12) . 1_455 ? 
Sn2 V1 Sn1 101.803(12) 13_656 1_455 ? 
Sn3 V1 Sn1 78.121(14) . 1_455 ? 
Sn3 V1 Sn1 78.122(14) 13_655 1_455 ? 
Sn1 V1 Sn1 151.14(3) . 1_455 ? 
Sn1 Sc1 Sn1 180.0 . 13_756 ? 
Sn1 Sc1 Sn2 90.0 . 13_766 ? 
Sn1 Sc1 Sn2 90.0 13_756 13_766 ? 
Sn1 Sc1 Sn2 90.0 . 13_656 ? 
Sn1 Sc1 Sn2 90.0 13_756 13_656 ? 
Sn2 Sc1 Sn2 120.0 13_766 13_656 ? 
Sn1 Sc1 Sn2 90.0 . 1_545 ? 
Sn1 Sc1 Sn2 90.0 13_756 1_545 ? 
Sn2 Sc1 Sn2 180.0 13_766 1_545 ? 
Sn2 Sc1 Sn2 60.0 13_656 1_545 ? 
Sn1 Sc1 Sn2 90.0 . 1_655 ? 
Sn1 Sc1 Sn2 90.0 13_756 1_655 ? 
Sn2 Sc1 Sn2 60.0 13_766 1_655 ? 
Sn2 Sc1 Sn2 180.0 13_656 1_655 ? 
Sn2 Sc1 Sn2 120.0 1_545 1_655 ? 
Sn1 Sc1 Sn2 90.0 . . ? 
Sn1 Sc1 Sn2 90.0 13_756 . ? 
Sn2 Sc1 Sn2 60.0 13_766 . ? 
Sn2 Sc1 Sn2 60.0 13_656 . ? 
Sn2 Sc1 Sn2 120.0 1_545 . ? 
Sn2 Sc1 Sn2 120.0 1_655 . ? 
Sn1 Sc1 Sn2 90.0 . 13_756 ? 
Sn1 Sc1 Sn2 90.0 13_756 13_756 ? 
Sn2 Sc1 Sn2 120.0 13_766 13_756 ? 
Sn2 Sc1 Sn2 120.0 13_656 13_756 ? 
Sn2 Sc1 Sn2 60.0 1_545 13_756 ? 
Sn2 Sc1 Sn2 60.0 1_655 13_756 ? 
Sn2 Sc1 Sn2 180.0 . 13_756 ? 
  
_refine_diff_density_max    2.042 
_refine_diff_density_min   -1.956 
_refine_diff_density_rms    0.404 
  
_shelxl_version_number 2013-4 
  
_shelx_res_file 
; 
TITL 280_test_abs_sphere in P6/mmm 
CELL 0.71073   5.46693   5.46693   9.15939  90.0000  90.0000 120.0000 
ZERR    1.00   0.00011   0.00011   0.00029   0.0000   0.0000   0.0000 
LATT  1 
SYMM -Y, X-Y, Z 
SYMM -X+Y, -X, Z 
SYMM -X, -Y, Z 
SYMM Y, -X+Y, Z 
SYMM X-Y, X, Z 
SYMM Y, X, -Z 
SYMM X-Y, -Y, -Z 
SYMM -X, -X+Y, -Z 
SYMM -Y, -X, -Z 
SYMM -X+Y, Y, -Z 
SYMM X, X-Y, -Z 
SFAC SC V SN 
UNIT 1 6 6 
  
L.S. 10 
acta 
WGHT    0.037600    0.498600 
EXTI    0.238029 
FVAR       0.28117 
SN1   3    1.000000    0.000000    0.175677    10.08333    0.01024    0.01024 = 
         0.02244    0.00000    0.00000    0.00512 
SN2   3    0.666667    0.333333    0.500000    10.08333    0.01141    0.01141 = 
         0.00903    0.00000    0.00000    0.00571 
SN3   3    0.666667    0.333333    0.000000    10.08333    0.01223    0.01223 = 
         0.00886    0.00000    0.00000    0.00611 
V1    2    0.500000    0.000000    0.252470    10.25000    0.00995    0.00997 = 
         0.00871    0.00000    0.00000    0.00499 
SC1   1    1.000000    0.000000    0.500000    10.04167    0.01339    0.01339 = 
         0.02519    0.00000    0.00000    0.00669 
MOLE   2 
HKLF 4 
  
REM  280_test_abs_sphere in P6/mmm 
REM R1 =  0.0277 for     229 Fo > 4sig(Fo)  and  0.0280 for all     233 data 
REM     15 parameters refined using      0 restraints 
  
END 
  
WGHT      0.0384      0.1546 
  
REM Highest difference peak  2.042,  deepest hole -1.956,  1-sigma level  0.404 
Q1    1   0.7282  0.4565  0.0000  10.25000  0.05    2.04 
Q2    1   0.7343  0.4685  0.5000  10.25000  0.05    1.82 
Q3    1   0.6031  0.2062  0.0000  10.25000  0.05    1.75 
Q4    1   1.0000  0.0000  0.2441  10.08333  0.05    1.75 
Q5    1   0.5977  0.1954  0.5000  10.25000  0.05    1.71 
Q6    1   1.0000  0.0000  0.0000  10.04167  0.05    1.68 
Q7    1   0.5000  0.0000  0.0000  10.12500  0.05    1.35 
Q8    1   1.0000  0.0000  0.3310  10.08333  0.05    1.22 
Q9    1   0.6667  0.3333  0.1669  10.16667  0.05    1.11 
Q10   1   0.6143  0.0739  0.2518  11.00000  0.05    1.07 
Q11   1   0.6667  0.3333  0.3334  10.16667  0.05    1.07 
Q12   1   0.5599  0.1198  0.2502  10.50000  0.05    1.04 
Q13   1   1.1761  0.0881  0.1972  10.50000  0.05    1.04 
Q14   1   0.8334  0.1666  0.2524  10.50000  0.05    0.81 
Q15   1   1.0000  0.5000  0.5000  10.12500  0.05    0.75 
Q16   1   0.5000  0.0000  0.4197  10.25000  0.05    0.69 
Q17   1   0.6667  0.3333  0.4304  10.16667  0.05    0.66 
Q18   1   0.6667  0.3333  0.0672  10.16667  0.05    0.65 
Q19   1   0.8365  0.1635  0.5000  10.25000  0.05    0.60 
Q20   1   0.8527  0.0000  0.3049  10.50000  0.05    0.58 
; 
_shelx_res_checksum   56080 
  
_shelx_hkl_file 
; 
   0   0  -1   36.35    1.88 
   0   0   1   34.93    1.49 
   0   0   1   39.61    1.74 
   0   0  -2   30.21    2.36 
   0   0  -2   30.91    2.12 
   0   0   2   42.35    2.81 
   0   0   2   39.01    2.38 
   0   0  -2   33.48    2.04 
   0   0   2   35.72    2.07 
   0   0  -3  312.62    9.76 
   0   0  -3  286.26    8.87 
   0   0   3  357.02    8.78 
   0   0   3  375.07    9.79 
   0   0  -4 1225.41   25.88 
   0   0   4 1316.52   23.91 
   0   0   4 1488.38   26.50 
   0   0   4 1593.24   25.07 
   0   0  -5   50.60    3.90 
   0   0   5   61.81    3.91 
   0   0   5   69.82    4.17 
   0   0  -5   43.60    3.93 
   0   0   5   65.61    4.68 
   0   0  -5   70.38    4.38 
   0   0   6  594.25   14.34 
   0   0  -6  542.43   13.90 
   0   0  -6  374.25   12.90 
   0   0  -6  434.58   14.49 
   0   0   6  571.74   15.61 
   0   0   7    2.39    0.94 
   0   0  -7    2.04    0.96 
   0   0   7    1.82    0.92 
   0   0  -7    1.78    1.03 
   0   0  -8  663.27   19.87 
   0   0  -8  671.93   20.09 
   0   0   8  877.70   19.84 
   0   0   8  788.38   20.14 
   0   0   8  851.19   19.95 
   0   0  -9  139.80    8.34 
   0   0   9  134.02    7.35 
   0   0   9  141.27    7.26 
   0   0  10  108.69    6.60 
   0   0  10  121.05    6.80 
   0   0 -11   39.76    4.24 
   0   0  11   51.89    4.50 
   0   0  11   53.44    4.57 
   0   0 -12  752.94   20.74 
   0   0 -12  836.63   20.87 
   0   0  12  771.18   19.83 
   0   0  12  812.59   20.74 
   0   0 -13    8.57    1.93 
   0   0  13   11.57    2.19 
   0   0 -13    9.23    2.04 
   0   1 -13    0.64    0.71 
   0   1 -12   41.22    4.29 
   0   1 -12   42.98    3.84 
   0  -1  12   49.81    4.43 
   0   1 -11   15.96    2.70 
   0   1 -11   17.12    2.47 
   0   1 -11   23.85    3.66 
   0  -1  11   24.92    3.15 
   0  -1  10   26.85    2.84 
   0   1 -10   33.02    4.08 
   0   1 -10   24.36    2.86 
   0   1 -10   22.63    3.28 
   0  -1   9   75.52    4.78 
   0   1  -9   86.33    6.25 
   0   1  -9   69.52    5.83 
   0   1  -8  486.80   15.83 
   0  -1   8  505.67   14.19 
   0   1  -7    3.17    0.86 
   0  -1   7    1.63    0.76 
   0  -1   7    1.77    0.85 
   0   1  -7    1.46    0.94 
   0   1  -7    1.86    1.07 
   0   1  -6   58.79    3.34 
   0  -1   6   50.08    3.67 
   0   1  -6   53.59    4.91 
   0  -1   6   51.85    4.06 
   0  -1   5   93.57    5.25 
   0   1  -5  106.31    4.19 
   0  -1   5   86.41    4.52 
   0   1  -5   89.50    6.08 
   0  -1   4  564.14   12.72 
   0   1  -4  523.32   14.26 
   0  -1   4  616.31   15.82 
   0   1  -4  493.81   15.45 
   0   1  -4  566.05   10.96 
   0  -1   4  588.98   15.40 
   0   1  -3  379.40   10.75 
   0  -1   3  353.34    6.62 
   0  -1   3  360.75    9.93 
   0  -1   2  280.32    5.29 
   0  -1   2  300.74    6.65 
   0   1  -2  313.66    9.29 
   0   1  -2  307.18    5.44 
   0  -1   2  303.03    8.96 
   0   1  -2  303.23    5.80 
   0  -1   1   41.48    2.22 
   0  -1   1   35.76    1.05 
   0  -1   1   42.37    1.53 
   0  -1   1   38.89    1.52 
   0  -1   1   34.13    1.07 
   0  -1   1   43.62    1.98 
   0  -1   0   40.58    1.60 
   0  -1   0   36.18    1.18 
   0  -1   0   43.77    1.20 
   0  -1   0   42.61    1.41 
   0  -1   0   35.78    1.23 
   0  -1   0   41.80    1.33 
   0  -1   0   35.96    1.01 
   0  -1  -1   40.53    1.48 
   0   1   1   42.03    2.14 
   0  -1  -1   41.77    1.43 
   0  -1  -1   44.09    2.23 
   0  -1  -2  268.83    5.48 
   0  -1  -2  263.80    5.23 
   0  -1  -2  293.64    7.22 
   0   1   2  310.52    7.96 
   0  -1  -2  270.31    9.35 
   0   1   2  170.43    4.87 
   0  -1  -2  213.41    6.95 
   0   1   3  436.29   10.06 
   0  -1  -3  365.85    8.32 
   0  -1  -3  377.18   10.11 
   0   1   3  390.61   11.06 
   0   1   3  425.70    8.13 
   0   1   4  536.48   10.39 
   0   1   4  504.17   13.92 
   0  -1  -5   85.83    4.85 
   0  -1  -5   84.69    4.31 
   0   1   5   91.86    5.81 
   0  -1  -6   47.21    3.51 
   0   1   6   49.44    4.50 
   0   1   7    1.17    0.93 
   0  -1  -7    1.67    0.94 
   0  -1  -7    2.02    0.84 
   0   1   8  462.80   15.44 
   0   1   8  458.59   12.62 
   0   1   9   82.68    6.17 
   0  -1  -9   59.69    5.03 
   0   1  10   27.75    3.62 
   0  -1 -10   22.06    3.06 
   0   1  11   15.36    2.67 
   0  -1 -11   14.99    2.46 
   0   1  12   48.36    4.40 
   0   1  12   48.49    4.61 
   0  -1 -12   40.30    3.96 
   0  -1 -13    0.44    0.60 
   0   1  13    0.67    0.75 
   0   2 -13    7.38    1.48 
   0  -2  12   47.86    4.34 
   0   2 -12   35.34    3.15 
   0   2 -12   40.23    4.33 
   0   2 -11   31.83    3.82 
   0   2 -11   31.74    2.97 
   0   2 -10  273.42   11.81 
   0   2 -10  300.90    9.78 
   0   2  -9   86.20    6.31 
   0   2  -9   94.16    4.90 
   0  -2   8   15.35    1.62 
   0   2  -8   17.27    1.92 
   0   2  -8   15.96    1.93 
   0   2  -7    1.67    0.60 
   0   2  -7    2.85    1.28 
   0  -2   7    1.41    0.52 
   0   2  -7    1.40    0.62 
   0   2  -7    2.38    0.53 
   0  -2   7    2.07    0.96 
   0   2  -6  251.30    6.89 
   0   2  -6  238.37    7.15 
   0  -2   6  231.37    6.60 
   0   2  -5   38.05    2.03 
   0   2  -5   37.53    3.50 
   0  -2   5   43.95    2.31 
   0   2  -5   38.05    2.30 
   0   2  -4   11.14    1.04 
   0  -2   4    8.83    1.19 
   0   2  -4    9.33    1.55 
   0  -2   4   10.16    0.94 
   0   2  -4    7.73    0.76 
   0  -2   4    9.41    1.90 
   0   2  -3  289.21    5.38 
   0  -2   3  347.54   10.81 
   0  -2   3  271.10    4.80 
   0  -2   3  264.26    4.97 
   0  -2   3  309.43    7.24 
   0   2  -3  274.06    5.81 
   0  -2   3  283.33    9.37 
   0   2  -3  336.81    8.67 
   0   2  -2  973.73   14.18 
   0  -2   2  962.56   14.12 
   0  -2   2  915.07   16.36 
   0  -2   2 1035.30   19.81 
   0  -2   2  889.45   14.75 
   0  -2   2  934.16   16.00 
   0   2  -2  964.38   14.76 
   0   2  -2 1048.25   16.96 
   0  -2   2  948.51   18.56 
   0   2  -2  851.68   16.25 
   0  -2   1   26.04    1.51 
   0   2  -1   26.69    1.23 
   0   2  -1   26.10    1.49 
   0  -2   1   25.56    1.73 
   0   2  -1   23.62    1.00 
   0  -2   1   22.19    0.94 
   0   2  -1   23.43    1.28 
   0  -2   1   29.72    2.05 
   0  -2   1   25.65    0.97 
   0  -2   1   28.81    1.53 
   0  -2   1   28.40    1.63 
   0   2  -1   31.09    2.62 
   0  -2   0  483.75    9.08 
   0  -2   0  472.00    8.58 
   0   2   0  535.43   10.59 
   0  -2   0  475.90    8.74 
   0  -2   0  516.90    8.88 
   0  -2   0  471.34   10.13 
   0   2   0  566.01   11.91 
   0   2   0  471.42    8.89 
   0  -2   0  465.06    8.23 
   0   2   0  500.02    9.51 
   0   2   0  475.76    8.99 
   0  -2   0  502.30    8.01 
   0   2   0  481.37    7.81 
   0  -2  -1   22.72    1.61 
   0   2   1   26.38    1.46 
   0  -2  -1   29.17    1.48 
   0  -2  -1   28.07    1.54 
   0  -2  -1   24.48    1.05 
   0   2   1   26.83    1.49 
   0   2   1   25.81    1.94 
   0   2   1   26.51    1.33 
   0  -2  -1   28.36    2.20 
   0  -2  -2  917.79   12.79 
   0   2   2  922.56   15.30 
   0   2   2  889.42   13.37 
   0  -2  -2  921.88   14.82 
   0  -2  -2  910.82   17.77 
   0   2   2  906.58   15.07 
   0  -2  -2  903.77   15.13 
   0   2   3  275.29    6.55 
   0  -2  -3  268.70    6.57 
   0   2   3  281.75    5.11 
   0  -2  -3  273.93    6.22 
   0   2   3  275.86    6.52 
   0  -2  -3  282.38    8.78 
   0  -2  -3  287.09   10.07 
   0   2   4   10.01    1.83 
   0  -2  -4    9.31    1.15 
   0   2   4    9.04    1.13 
   0  -2  -4    9.14    1.05 
   0   2   4    9.30    1.14 
   0  -2  -4    5.61    1.09 
   0   2   5   47.22    2.95 
   0  -2  -5   38.77    2.65 
   0   2   5   40.90    2.27 
   0   2   5   44.94    4.21 
   0   2   5   43.91    2.79 
   0   2   6  227.76    6.42 
   0   2   6  240.51    7.67 
   0   2   6  243.29    7.91 
   0  -2  -6  228.31    7.58 
   0   2   6  259.15    7.42 
   0   2   6  261.70   11.10 
   0   2   7    1.24    0.64 
   0   2   7    2.13    1.07 
   0   2   7    1.63    0.71 
   0  -2  -7    1.35    0.80 
   0  -2  -7    1.15    0.62 
   0   2   7    1.66    0.58 
   0   2   8   22.16    3.39 
   0   2   8   20.57    2.47 
   0  -2  -8   18.42    2.36 
   0   2   9  110.08    7.64 
   0   2   9  111.56    6.10 
   0   2  10  357.21   11.84 
   0   2  10  356.76   14.21 
   0   2  11   42.62    4.69 
   0   2  11   39.75    3.89 
   0  -2 -11   30.62    3.25 
   0  -2 -12   34.81    3.45 
   0   2  12   47.91    4.36 
   0   2  12   43.11    4.64 
   0   3 -11   17.04    2.97 
   0   3 -11   10.82    2.25 
   0   3 -10  355.36    9.57 
   0   3 -10  326.49   12.93 
   0   3  -9   44.91    4.40 
   0   3  -9   50.85    3.02 
   0   3  -8  106.75    4.65 
   0   3  -8  112.83    4.33 
   0   3  -7    1.50    0.54 
   0   3  -7    1.20    0.81 
   0   3  -7    1.38    0.44 
   0   3  -6 1009.65   17.63 
   0   3  -6 1018.43   22.18 
   0  -3   5   50.78    3.35 
   0   3  -5   54.23    3.76 
   0   3  -5   53.73    2.09 
   0   3  -5   48.59    2.38 
   0   3  -4  328.44    6.05 
   0  -3   4  329.95    9.01 
   0   3  -4  330.19    7.07 
   0  -3   3  270.02    7.28 
   0  -3   3  273.40   10.77 
   0   3  -3  256.59    7.02 
   0  -3   3  252.30    4.83 
   0   3  -3  255.00    4.62 
   0   3  -3  258.64    7.45 
   0   3  -3  250.54    5.37 
   0  -3   2  491.52   11.41 
   0  -3   2  561.19    8.80 
   0  -3   2  549.16   12.36 
   0   3  -2  628.25   10.29 
   0   3  -2  595.11   11.02 
   0  -3   2  590.78   11.41 
   0  -3   2  575.05   11.85 
   0   3  -2  536.36   11.35 
   0   3  -2  590.68    9.60 
   0  -3   2  546.30   15.41 
   0   3  -1   17.94    1.15 
   0  -3   1   22.18    2.44 
   0   3  -1   26.68    2.90 
   0  -3   1   21.83    1.59 
   0  -3   1   22.67    1.63 
   0  -3   1   23.81    1.55 
   0  -3   1   24.33    2.08 
   0   3  -1   23.31    1.63 
   0  -3   1   19.15    0.94 
   0  -3   1   20.42    1.00 
   0   3   0  859.22   13.20 
   0   3   0  853.91   14.95 
   0  -3   0  854.30   14.03 
   0   3   0  858.26   15.00 
   0  -3   0  567.33   15.53 
   0   3   0 1137.72   19.69 
   0   3   0  895.50   15.73 
   0  -3   0  843.27   13.52 
   0  -3   0  877.31   13.45 
   0  -3   0  859.91   14.57 
   0  -3   0  797.31   17.16 
   0  -3   0  828.27   15.14 
   0   3   1   24.10    2.04 
   0  -3  -1   22.67    2.27 
   0  -3  -1   23.51    1.64 
   0   3   1   24.30    1.64 
   0  -3  -1   20.85    1.15 
   0  -3  -1   17.31    1.10 
   0  -3  -1   14.27    1.15 
   0  -3  -1   24.72    1.56 
   0   3   1   23.47    1.92 
   0  -3  -1   19.21    1.40 
   0   3   1   23.99    1.63 
   0   3   2  612.50   14.16 
   0   3   2  634.42   10.92 
   0  -3  -2  561.44   10.91 
   0   3   2  566.76   11.22 
   0  -3  -2  511.98   12.07 
   0   3   2  571.35   11.22 
   0  -3  -2  577.85   11.29 
   0   3   3  274.38    9.49 
   0  -3  -3  252.09    6.34 
   0   3   3  257.26    5.24 
   0   3   3  268.04    6.86 
   0   3   3  266.98    6.81 
   0  -3  -3  252.66    6.75 
   0  -3  -4  309.90    8.07 
   0   3   4  335.07    6.16 
   0  -3  -4  286.62    6.26 
   0   3   4  346.83    8.53 
   0   3   4  325.81    6.03 
   0   3   4  368.11    8.81 
   0   3   5   59.15    3.25 
   0  -3  -5   51.29    3.07 
   0   3   5   49.42    1.88 
   0   3   5   51.56    2.18 
   0   3   5   59.36    3.32 
   0   3   6  843.82   16.61 
   0  -3  -6  816.10   16.68 
   0   3   6  830.90   16.73 
   0   3   6  833.55   13.48 
   0   3   7    0.02    0.10 
   0  -3  -7    1.75    0.73 
   0   3   7    1.12    0.59 
   0  -3  -7    0.59    0.45 
   0   3   7    1.76    1.12 
   0   3   7    0.87    0.34 
   0   3   8  113.80    5.55 
   0  -3  -8  111.08    5.59 
   0   3   9   54.18    4.04 
   0  -3  -9   48.33    3.87 
   0   3  10  424.81   16.13 
   0   3  10  373.27   12.13 
   0   3  11   13.98    2.88 
   0   3  11   14.86    2.31 
   0   3  12  258.32   10.20 
   0   4 -10  277.48   12.26 
   0   4 -10  185.05    9.19 
   0   4  -9   90.55    6.97 
   0   4  -9   47.61    4.35 
   0   4  -8   10.33    1.98 
   0   4  -8   18.71    3.33 
   0   4  -7    1.70    0.53 
   0   4  -7    1.55    1.14 
   0   4  -7    1.30    0.76 
   0  -4   7    0.72    0.56 
   0   4  -6  136.12    6.25 
   0  -4   6  141.43    6.07 
   0   4  -6  138.80    4.29 
   0  -4   5   26.57    2.43 
   0   4  -5   24.21    1.55 
   0   4  -5   24.03    2.36 
   0   4  -4    1.71    0.60 
   0  -4   4    1.70    0.65 
   0   4  -4    2.14    1.21 
   0   4  -4    1.64    0.37 
   0  -4   3  165.27    5.70 
   0   4  -3  165.39    6.01 
   0   4  -3  152.11    5.12 
   0   4  -3  164.46    3.83 
   0  -4   2  591.62   11.93 
   0  -4   2  426.82   12.49 
   0   4  -2  638.98   12.17 
   0   4  -2  613.19   10.71 
   0  -4   2  486.83   15.18 
   0  -4   2  520.06    8.03 
   0  -4   1   14.96    1.47 
   0  -4   1   12.74    0.80 
   0  -4   1   11.78    0.71 
   0   4  -1   17.14    2.53 
   0   4  -1   11.64    0.96 
   0  -4   1    8.30    1.62 
   0   4  -1   14.29    1.43 
   0  -4   1   12.72    1.90 
   0   4   0  284.29    7.62 
   0   4   0  287.93    7.07 
   0  -4   0  192.76    6.49 
   0   4   0  286.58    7.15 
   0  -4   0  279.52    6.24 
   0   4   0  368.70   11.28 
   0  -4   0  267.96    5.27 
   0  -4   0  306.53    7.68 
   0  -4   0  252.62    5.52 
   0   4   0  269.94    5.09 
   0   4   1   16.83    2.09 
   0   4   1   12.92    1.31 
   0  -4  -1   14.36    1.40 
   0  -4  -1   11.83    0.94 
   0   4   1   13.35    1.34 
   0   4   1   15.34    1.74 
   0  -4  -1   10.95    1.03 
   0  -4  -1   13.50    1.02 
   0   4   2  672.15   13.48 
   0   4   2  665.78   13.31 
   0  -4  -2  630.77   13.24 
   0  -4  -2  651.16   12.00 
   0   4   2  694.30   16.01 
   0  -4  -3  149.18    4.94 
   0   4   3  175.01    7.54 
   0   4   3  163.66    5.37 
   0   4   3  164.59    5.30 
   0  -4  -3  161.69    5.42 
   0  -4  -4    1.27    0.51 
   0   4   4    2.14    0.64 
   0   4   4    1.97    0.29 
   0   4   4    1.85    0.58 
   0   4   4    1.61    0.38 
   0   4   4    3.25    1.20 
   0   4   5   27.02    3.37 
   0   4   5   28.56    2.27 
   0   4   5   26.10    1.13 
   0  -4  -5   23.95    2.09 
   0   4   5   24.17    1.02 
   0   4   5   27.55    2.26 
   0   4   6  141.65    8.33 
   0   4   6  124.79    2.81 
   0   4   6  146.27    5.82 
   0  -4  -6  133.83    5.51 
   0   4   7    1.70    0.75 
   0  -4  -7    0.97    0.56 
   0   4   8   14.51    1.99 
   0  -4  -8   13.08    1.87 
   0   4   9   76.76    6.66 
   0   4   9   73.83    4.76 
   0   4  10  230.01    9.16 
   0   4  10  241.76   12.28 
   0   4  11   31.73    3.32 
   0   5  -9   44.13    4.84 
   0   5  -9   31.73    3.40 
   0   5  -8  200.76    8.58 
   0   5  -8  276.25   12.62 
   0   5  -7    0.44    0.86 
   0   5  -7    0.66    0.57 
   0   5  -6   14.35    1.86 
   0   5  -6   21.08    3.59 
   0  -5   6   16.02    2.05 
   0   5  -5   26.97    2.31 
   0  -5   5   28.88    2.50 
   0   5  -4  171.69    5.68 
   0  -5   4  180.79    6.34 
   0   5  -3  112.26    4.07 
   0  -5   3  127.90    5.02 
   0  -5   2  108.42    4.47 
   0   5  -2  116.20    4.82 
   0   5  -1    9.31    0.80 
   0   5  -1   10.91    1.35 
   0  -5   1   11.59    1.42 
   0  -5   0    6.22    0.99 
   0   5   0    5.31    0.93 
   0   5   0    6.14    1.44 
   0   5   1   11.15    1.56 
   0  -5  -1   11.06    1.31 
   0   5   1   10.39    1.28 
   0   5   1   11.59    1.33 
   0   5   1   14.04    1.80 
   0  -5  -2  103.98    4.27 
   0   5   2  120.98    4.37 
   0   5   2  111.85    4.45 
   0   5   2  113.33    5.56 
   0   5   2  111.90    4.38 
   0   5   3  130.99    4.99 
   0   5   3  128.74    4.88 
   0   5   3  131.13    6.50 
   0  -5  -3  122.56    4.72 
   0   5   4  200.52    8.74 
   0   5   4  194.40    6.32 
   0  -5  -4  177.06    5.97 
   0   5   5   28.83    2.34 
   0   5   5   31.19    3.57 
   0  -5  -5   27.04    2.24 
   0   5   6   17.26    2.82 
   0   5   6   15.74    1.83 
   0   5   7    0.36    0.44 
   0   5   7    1.02    0.93 
   0   5   8  210.20    7.77 
   0   5   8  208.97   10.92 
   0   5   9   33.95    3.08 
   0   5  10   12.02    1.92 
   0   6  -7    0.61    0.89 
   0   6  -6  214.92   11.02 
   0   6  -5   15.12    2.95 
   0   6  -4  626.35   19.68 
   0   6  -3  117.02    7.51 
   0   6  -2    9.44    2.01 
   0   6  -2    7.91    1.34 
   0   6  -1    5.82    1.43 
   0   6  -1    4.87    1.01 
   0   6   0  788.43   15.84 
   0   6   1    5.46    0.98 
   0   6   2    9.05    1.27 
   0   6   3   84.71    4.04 
   0   6   3   88.12    5.26 
   0   6   4  468.83   14.24 
   0   6   4  447.46   10.98 
   0   6   5   10.65    1.50 
   0   6   5   12.05    2.23 
   0   6   6  164.28    8.68 
   0   6   6  162.47    6.22 
  -1   7   6    9.30    1.58 
  -1   7   5   17.64    2.07 
  -1   7   4  113.15    5.27 
  -1   7   3   72.21    4.05 
  -1   7   2   59.46    3.63 
  -1   7   1    6.06    1.18 
  -1   7   0    4.33    1.01 
  -1   7  -1    5.29    1.13 
  -1   7  -2   58.17    3.80 
  -1   7  -3   71.91    4.43 
  -1   7  -3   88.67    6.40 
  -1   7  -4  132.28    8.06 
  -1   7  -5   20.62    3.28 
  -1   6   8  169.09    7.13 
  -1   6   7    0.73    0.86 
  -1   6   7    0.19    0.39 
  -1   6   6   13.85    2.60 
  -1   6   6   11.06    1.66 
  -1   6   5   24.14    2.36 
  -1   6   5   25.84    3.26 
  -1   6   4  162.74    6.42 
   1  -6  -4  150.93    5.94 
  -1   6   3  105.96    4.89 
   1  -6  -3  105.11    4.82 
   1  -6  -2   85.59    4.25 
  -1   6   2   90.85    4.88 
  -1   6   2   90.05    4.45 
  -1   6   1    9.10    1.37 
  -1   6   1   10.63    1.84 
   1  -6  -1    9.66    1.39 
   1  -6   0    2.82    0.83 
  -1   6   0    2.95    1.11 
  -1   6   0    3.16    0.82 
   1  -6   1   11.23    1.60 
  -1   6  -1    8.84    1.37 
  -1   6  -1    9.78    1.98 
  -1   6  -2   97.35    6.32 
   1  -6   2   91.22    4.58 
  -1   6  -2   84.72    4.37 
  -1   6  -3  101.40    5.07 
  -1   6  -3  109.62    6.91 
   1  -6   3  105.32    5.02 
  -1   6  -4  140.86    4.87 
   1  -6   4  158.14    6.36 
  -1   6  -5   23.40    2.10 
  -1   6  -5   31.03    4.00 
  -1   6  -6   11.39    1.63 
  -1   6  -6   14.47    2.75 
  -1   6  -7    0.45    0.82 
  -1   6  -7    0.50    0.45 
  -1   6  -8  162.45    7.27 
  -1   6  -9   23.50    2.84 
  -1   5  10  284.48   10.48 
  -1   5   9   43.70    5.01 
  -1   5   9   39.87    3.59 
  -1   5   8   80.73    4.88 
  -1   5   7    1.50    0.69 
   1  -5  -6  606.97   12.82 
  -1   5   6  612.99   13.30 
   1  -5  -5   31.71    2.58 
  -1   5   5   27.21    1.81 
  -1   5   5   30.76    2.60 
  -1   5   5   31.51    3.54 
   1  -5  -4  218.37    7.18 
  -1   5   4  205.97    5.96 
  -1   5   4  205.19    6.95 
  -1   5   3  162.27    7.31 
  -1   5   3  155.93    5.35 
   1  -5  -3  160.31    5.93 
  -1   5   3  156.37    5.64 
  -1   5   3  156.97    5.84 
   1  -5  -2  363.56    9.63 
  -1   5   2  383.97    9.72 
  -1   5   2  375.54    9.60 
  -1   5   2  366.60    9.75 
  -1   5   1   10.95    1.41 
  -1   5   1   11.48    1.42 
   1  -5  -1   11.90    1.49 
   1  -5  -1   11.25    1.10 
  -1   5   1   11.74    1.66 
  -1   5   0  611.61   13.49 
  -1   5   0  602.43   13.18 
   1  -5   0  639.48   14.16 
  -1   5   0  662.15   15.93 
  -1   5  -1    9.33    0.72 
  -1   5  -1   10.95    1.43 
  -1   5  -1   11.67    1.95 
   1  -5   1   11.76    1.51 
  -1   5  -2  346.40    7.44 
  -1   5  -2  357.57    9.54 
   1  -5   2  357.41    9.66 
  -1   5  -3  154.24    6.05 
  -1   5  -3  145.98    4.86 
  -1   5  -3  162.85    8.19 
   1  -5   3  151.73    5.92 
   1  -5   4  215.39    7.47 
  -1   5  -4  206.35    6.68 
  -1   5  -4  221.07    9.77 
  -1   5  -4  214.82    7.73 
   1  -5   5   33.90    3.00 
  -1   5  -5   28.46    2.56 
  -1   5  -5   34.19    3.78 
   1  -5   6  682.02   16.75 
  -1   5  -6  690.50   16.70 
  -1   5  -7    0.46    0.56 
  -1   5  -7    3.25    1.37 
  -1   5  -8   93.87    6.73 
  -1   5  -8   64.85    4.86 
  -1   5  -9   48.38    4.95 
  -1   5  -9   30.89    3.41 
  -1   5 -10  240.90   10.06 
  -1   4  11   12.33    2.80 
  -1   4  11   12.72    2.23 
  -1   4  10   17.64    3.24 
  -1   4  10   14.83    2.32 
  -1   4   9   50.72    4.08 
  -1   4   9   44.47    2.70 
  -1   4   9   49.58    5.28 
  -1   4   8  287.13    9.81 
   1  -4  -8  260.42    8.82 
  -1   4   8  274.27   12.52 
  -1   4   8  258.76    7.13 
  -1   4   7    0.82    0.38 
   1  -4  -7    0.79    0.59 
  -1   4   7    0.94    0.85 
  -1   4   7    1.09    0.62 
  -1   4   6   23.56    2.39 
  -1   4   6   19.22    1.54 
   1  -4  -6   20.50    2.11 
  -1   4   6   20.81    1.54 
  -1   4   5   42.14    2.24 
   1  -4  -5   44.78    3.01 
  -1   4   5   51.38    3.27 
  -1   4   5   50.92    3.32 
  -1   4   4  300.24   10.63 
   1  -4  -4  294.80    8.35 
  -1   4   4  299.64    8.32 
  -1   4   4  301.45    8.26 
  -1   4   3  204.06    8.00 
  -1   4   3  196.69    5.46 
   1  -4  -3  218.30    6.79 
  -1   4   3  205.14    6.51 
  -1   4   3  210.09    6.47 
  -1   4   2  180.66    5.67 
  -1   4   2  180.87    5.77 
  -1   4   2  166.89    5.08 
  -1   4   2  183.50    6.94 
   1  -4  -2  183.96    5.93 
   1  -4  -1   16.50    0.81 
  -1   4   1   19.56    1.79 
   1  -4  -1   17.92    1.35 
   1  -4  -1   16.67    0.88 
   1  -4  -1   16.21    1.37 
  -1   4   1   19.14    1.74 
  -1   4   1   17.49    1.63 
   1  -4  -1   19.51    1.81 
  -1   4   0   11.70    1.35 
   1  -4   0    9.83    1.07 
  -1   4   0   12.23    1.40 
   1  -4   0   11.25    1.38 
   1  -4   0   10.99    0.80 
  -1   4   0    9.54    0.53 
   1  -4   0   10.09    0.73 
  -1   4   0   10.64    1.42 
  -1   4  -1   18.95    1.72 
  -1   4  -1   16.78    1.11 
   1  -4   1   16.00    1.58 
  -1   4  -1   17.56    2.02 
   1  -4   1   19.06    1.79 
  -1   4  -1   18.51    1.73 
  -1   4  -2  181.47    6.01 
  -1   4  -2  174.22    7.29 
   1  -4   2  176.42    5.88 
  -1   4  -2  177.78    5.16 
   1  -4   3  170.53    5.20 
  -1   4  -3  198.87    6.54 
   1  -4   3  142.24    7.10 
   1  -4   3  218.38    7.06 
  -1   4  -3  231.56    7.03 
  -1   4  -3  195.20    8.29 
  -1   4  -4  298.78   11.06 
   1  -4   4  291.91    6.67 
  -1   4  -4  301.11    5.27 
  -1   4  -4  289.64    8.93 
   1  -4   4  306.84    9.10 
   1  -4   5   47.43    3.45 
  -1   4  -5   42.61    1.84 
   1  -4   5   41.60    2.08 
  -1   4  -5   47.32    4.25 
  -1   4  -5   45.14    3.70 
  -1   4  -6   22.22    2.81 
   1  -4   6   22.82    2.52 
  -1   4  -6   20.18    2.83 
  -1   4  -6   20.34    1.44 
  -1   4  -7    0.77    0.37 
   1  -4   7    0.57    0.59 
  -1   4  -7    0.61    0.19 
  -1   4  -7    1.08    0.83 
  -1   4  -8  275.52   11.15 
  -1   4  -8  266.14    7.32 
  -1   4  -9   41.77    4.20 
  -1   4 -10   21.13    3.25 
  -1   4 -10   14.44    2.51 
  -1   4 -11   11.17    2.23 
  -1   3  12   39.75    3.96 
  -1   3  12   36.85    4.47 
  -1   3  11   16.48    2.50 
  -1   3  11   16.09    3.01 
  -1   3  10   23.53    2.87 
  -1   3  10   20.82    3.43 
  -1   3   9   59.67    5.67 
   1  -3  -9   55.87    4.10 
  -1   3   9   57.75    4.28 
   1  -3  -8  308.97    9.65 
  -1   3   8  333.28   13.49 
  -1   3   8  323.83   10.19 
   1  -3  -7    0.79    0.50 
  -1   3   7    1.12    0.93 
   1  -3  -7    1.52    0.55 
  -1   3   7    1.28    0.55 
  -1   3   7    2.10    0.79 
  -1   3   6   35.97    2.49 
  -1   3   6   31.97    3.68 
  -1   3   6   32.06    2.60 
   1  -3  -6   25.73    1.85 
  -1   3   6   32.87    2.70 
   1  -3  -6   28.52    2.47 
  -1   3   5   58.31    2.64 
  -1   3   5   63.97    3.43 
  -1   3   5   64.35    3.54 
   1  -3  -5   55.06    2.11 
   1  -3  -5   62.15    3.35 
  -1   3   5   63.01    4.75 
  -1   3   4  388.50   11.84 
  -1   3   4  370.80    9.28 
  -1   3   4  366.41    9.29 
  -1   3   4  366.20    7.80 
  -1   3   4  381.77    7.51 
   1  -3  -4  345.14    6.33 
   1  -3  -4  364.64    9.17 
  -1   3   3  262.23    6.16 
   1  -3  -3  278.25    7.48 
  -1   3   3  281.19    7.47 
  -1   3   3  285.22    7.50 
   1  -3  -2  242.26    6.07 
  -1   3   2  227.45    6.27 
   1  -3  -2  241.61    6.54 
  -1   3   2  229.62    6.29 
  -1   3   1   23.17    1.57 
  -1   3   1   26.22    1.81 
  -1   3   1   26.44    1.83 
  -1   3   1   24.60    1.99 
   1  -3  -1   22.76    1.15 
   1  -3  -1   22.54    1.83 
   1  -3  -1   23.24    1.44 
   1  -3  -1   29.94    2.07 
   1  -3  -1   30.56    1.91 
  -1   3   0   18.20    1.01 
   1  -3   0   19.43    1.62 
  -1   3   0   19.31    1.58 
   1  -3   0   15.38    0.90 
  -1   3   0   19.38    1.59 
   1  -3   0   16.33    1.44 
   1  -3   0   19.60    1.48 
  -1   3   0   16.24    1.43 
   1  -3   0   15.22    1.16 
   1  -3   0   15.00    1.21 
   1  -3   1   27.70    1.78 
   1  -3   1   22.94    1.62 
   1  -3   1   22.40    1.60 
  -1   3  -1   26.86    1.89 
  -1   3  -1   24.89    1.81 
   1  -3   1   25.30    1.85 
  -1   3  -1   26.55    1.83 
  -1   3  -1   23.89    1.97 
  -1   3  -2  209.84    7.13 
   1  -3   2  245.63    6.32 
   1  -3   2  224.63    6.58 
   1  -3   2  247.92    6.84 
   1  -3   2  201.82    5.49 
  -1   3  -2  231.16    6.49 
  -1   3  -2  244.43    7.37 
  -1   3  -3  207.80    8.05 
  -1   3  -3  251.44    4.77 
  -1   3  -3  276.16    8.96 
   1  -3   3  203.85    9.07 
   1  -3   3  294.67    7.93 
   1  -3   3  280.19    6.38 
  -1   3  -3  260.43    7.37 
   1  -3   4  375.52   10.07 
  -1   3  -4  363.28    5.99 
   1  -3   4  376.87    8.03 
  -1   3  -4  392.05    7.49 
  -1   3  -4  363.51   10.06 
  -1   3  -4  385.11    6.16 
  -1   3  -4  372.38   11.71 
  -1   3  -5   56.28    2.06 
   1  -3   5   56.25    2.75 
  -1   3  -5   65.48    2.63 
  -1   3  -5   56.06    2.68 
  -1   3  -5   53.66    4.37 
   1  -3   5   59.09    3.77 
  -1   3  -6   27.09    2.02 
   1  -3   6   29.07    2.17 
  -1   3  -6   30.89    3.29 
  -1   3  -6   25.75    3.14 
  -1   3  -6   28.59    1.70 
  -1   3  -7    0.67    0.43 
   1  -3   7    1.31    0.55 
  -1   3  -7    1.95    0.69 
  -1   3  -7    1.24    0.84 
  -1   3  -7    1.85    0.99 
  -1   3  -7    1.08    0.43 
  -1   3  -8  324.29    9.45 
  -1   3  -8  347.30    8.91 
  -1   3  -8  366.16   13.42 
   1  -3   8  346.30    9.16 
  -1   3  -9   52.61    3.23 
  -1   3  -9   59.51    5.17 
  -1   3 -10   23.04    3.32 
  -1   3 -10   17.41    1.93 
  -1   3 -11   16.87    2.78 
  -1   3 -11   14.36    1.81 
  -1   3 -12   39.81    4.20 
  -1   2  13    0.60    0.70 
  -1   2  12  278.79   11.76 
   1  -2 -12  147.46    7.71 
  -1   2  11   15.08    2.81 
   1  -2 -11    7.78    1.72 
   1  -2 -10  204.20    9.04 
  -1   2  10  419.65   14.82 
  -1   2   9   62.31    5.53 
   1  -2  -9   67.83    4.67 
  -1   2   8  130.72    7.91 
   1  -2  -8  143.65    6.51 
   1  -2  -7    2.24    0.80 
  -1   2   7    1.64    0.93 
   1  -2  -7    0.88    0.55 
   1  -2  -6  958.11   19.97 
  -1   2   6  957.07   23.57 
   1  -2  -5   70.03    3.38 
  -1   2   5   72.50    3.99 
   1  -2  -5   78.90    3.83 
  -1   2   5   81.19    5.12 
   1  -2  -4  411.52    9.82 
  -1   2   4  441.52   12.14 
   1  -2  -4  440.45    8.96 
   1  -2  -3  325.60    7.84 
   1  -2  -3  303.19    7.85 
  -1   2   3  335.15    9.27 
   1  -2  -3  326.54    6.27 
   1  -2  -3  330.60    7.43 
  -1   2   3  352.71    6.90 
  -1   2   2  621.80   13.38 
   1  -2  -2  663.10   12.94 
   1  -2  -2  653.56   12.59 
   1  -2  -2  661.12   12.20 
  -1   2   2  623.67   11.74 
   1  -2  -2  689.23   10.56 
  -1   2   1   29.96    1.55 
   1  -2  -1   33.08    1.66 
  -1   2   1   34.08    1.01 
   1  -2  -1   32.50    1.55 
   1  -2  -1   38.29    1.88 
   1  -2  -1   32.18    1.86 
   1  -2  -1   38.97    2.05 
   1  -2  -1   29.85    1.26 
   1  -2   0  900.43   15.37 
   1  -2   0  896.50   15.00 
  -1   2   0  867.78   15.33 
   1  -2   0  895.90   13.56 
   1  -2   0  885.94   15.37 
   1  -2   1   32.92    1.77 
   1  -2   1   37.92    1.89 
   1  -2   1   36.33    2.00 
  -1   2  -1   35.01    1.88 
   1  -2   2  649.24   12.03 
   1  -2   2  653.50   12.97 
  -1   2  -2  615.29   12.41 
   1  -2   2  683.73   12.49 
   1  -2   2  627.33   14.37 
  -1   2  -2  712.73   10.02 
  -1   2  -2  673.99   16.52 
  -1   2  -2  655.24   13.41 
   1  -2   2  666.63   12.89 
   1  -2   3  311.19    7.15 
   1  -2   3  296.61   10.50 
   1  -2   3  335.09    9.10 
  -1   2  -3  322.12    6.40 
  -1   2  -3  324.74    8.32 
  -1   2  -3  332.99   11.84 
   1  -2   3  350.46    8.04 
  -1   2  -3  317.05    9.16 
   1  -2   3  322.36    8.22 
   1  -2   4  394.59    9.47 
  -1   2  -4  406.42   11.84 
  -1   2  -5   75.07    4.80 
   1  -2   5   71.62    3.75 
  -1   2  -5   78.09    3.44 
  -1   2  -6 1079.83   20.93 
  -1   2  -6 1177.90   25.14 
  -1   2  -7    1.67    0.61 
  -1   2  -7    1.44    0.87 
   1  -2   7    2.54    0.86 
   1  -2   8  154.97    6.60 
  -1   2  -8  168.89    8.48 
  -1   2  -8  174.31    8.88 
   1  -2   9   72.49    4.44 
  -1   2  -9   79.12    5.98 
  -1   2  -9   86.79    6.21 
  -1   2 -10  564.61   17.50 
  -1   2 -10  594.59   17.91 
  -1   2 -11   18.89    2.84 
  -1   2 -11   17.62    2.82 
  -1   2 -11   18.35    2.33 
  -1   2 -12  312.67   10.59 
  -1   2 -12  336.28   12.90 
  -1   2 -12  334.66   12.59 
  -1   2 -13    0.67    0.58 
   1  -1 -13    0.75    0.78 
   1  -1 -13    0.73    0.76 
  -1   1  12   50.97    4.61 
   1  -1 -12   43.90    4.40 
  -1   1  12   40.21    4.06 
   1  -1 -11   15.23    2.66 
  -1   1  11   20.40    2.89 
  -1   1  11   14.79    2.55 
   1  -1 -10   21.59    3.06 
   1  -1 -10   14.33    2.43 
  -1   1  10   20.61    2.97 
  -1   1   9   59.09    4.97 
   1  -1  -9   37.03    3.87 
  -1   1   8  434.18   12.51 
   1  -1  -8  408.24   11.93 
  -1   1   7    1.20    0.67 
  -1   1   7    1.43    0.82 
   1  -1  -7    3.83    1.08 
   1  -1  -7    1.16    0.73 
  -1   1   7    1.33    0.72 
   1  -1  -6   43.10    3.22 
  -1   1   6   43.37    3.25 
  -1   1   6   39.90    3.50 
  -1   1   6   43.71    3.27 
   1  -1  -6   36.83    3.14 
  -1   1   5   89.37    3.92 
   1  -1  -5   78.03    3.58 
  -1   1   5   86.49    4.72 
  -1   1   5   84.40    3.89 
  -1   1   5   80.85    4.12 
  -1   1   5   86.30    4.24 
   1  -1  -5   77.40    3.90 
   1  -1  -5   82.95    4.26 
  -1   1   4  481.99   10.20 
  -1   1   4  436.08   10.38 
   1  -1  -4  444.74    9.94 
  -1   1   4  445.31   10.50 
   1  -1  -4  454.76   10.45 
  -1   1   4  509.19    9.94 
  -1   1   4  490.73   11.52 
   1  -1  -4  541.73   10.90 
   1  -1  -3  344.94    7.53 
  -1   1   3  365.57    8.58 
   1  -1  -3  406.95    8.67 
  -1   1   3  346.84    8.00 
  -1   1   3  351.19    8.06 
   1  -1  -3  402.57    7.93 
   1  -1  -3  343.56    7.85 
  -1   1   2  272.37    6.09 
   1  -1  -2  321.33    6.79 
  -1   1   2  274.63    6.13 
   1  -1  -2  305.47    6.25 
   1  -1  -2  297.56    5.73 
  -1   1   2  293.97    6.71 
   1  -1  -2  280.72    6.20 
   1  -1  -2  284.51    5.98 
   1  -1  -1   37.87    1.68 
   1  -1  -1   42.04    1.58 
   1  -1  -1   33.88    1.44 
   1  -1  -1   37.97    1.39 
  -1   1   1   42.32    1.67 
   1  -1  -1   41.80    1.67 
  -1   1   1   45.03    1.79 
   1  -1  -1   34.35    1.36 
  -1   1   0   42.41    1.57 
   1  -1   0   41.84    1.59 
   1  -1   0   38.41    1.29 
  -1   1   0   36.52    1.48 
  -1   1   0   42.38    1.61 
   1  -1   0   36.42    1.43 
   1  -1   0   36.50    1.34 
   1  -1   0   41.85    1.51 
   1  -1   1   41.68    1.63 
  -1   1  -1   35.31    1.56 
  -1   1  -1   39.13    1.64 
   1  -1   1   34.51    1.51 
   1  -1   1   39.92    1.70 
  -1   1  -1   42.00    1.69 
   1  -1   1   34.87    1.28 
   1  -1   1   42.00    1.83 
  -1   1  -2  283.61    6.57 
   1  -1   2  281.08    6.60 
  -1   1  -2  286.72    6.59 
   1  -1   2  299.82    6.74 
  -1   1  -2  308.75    7.63 
   1  -1   2  280.95    6.12 
   1  -1   2  297.90    6.45 
   1  -1   3  388.69    8.92 
   1  -1   3  372.81   10.26 
  -1   1  -3  361.77    9.06 
  -1   1  -3  400.34   11.03 
   1  -1   4  408.77   11.59 
  -1   1  -4  619.49   16.35 
   1  -1   4  520.85   12.16 
   1  -1   4  534.14   14.32 
  -1   1  -4  494.92   12.44 
  -1   1  -5  113.92    6.14 
  -1   1  -5   84.22    4.79 
   1  -1   5  102.87    5.72 
   1  -1   5   84.50    5.10 
  -1   1  -5  107.22    6.96 
   1  -1   6   42.73    3.61 
   1  -1   6   48.71    3.87 
  -1   1  -6   57.78    5.09 
  -1   1  -6   50.76    4.03 
  -1   1  -7    1.92    1.04 
   1  -1   7    2.63    1.01 
  -1   1  -7    1.29    0.77 
   1  -1   7    3.58    1.15 
  -1   1  -8  561.60   16.84 
  -1   1  -8  539.54   16.09 
   1  -1   9   86.95    5.49 
  -1   1  -9   96.88    6.39 
  -1   1  -9   86.55    6.11 
  -1   1 -10   28.86    3.51 
   1  -1  10   32.20    3.33 
  -1   1 -10   29.59    3.41 
  -1   1 -11   18.72    2.75 
   1  -1  11   18.71    2.51 
  -1   1 -11   21.00    3.02 
  -1   1 -12   59.11    5.29 
  -1   1 -12   51.06    4.71 
  -1   1 -13    0.97    0.87 
   1   0 -13    0.46    0.67 
   1   0 -13    1.52    0.86 
   1   0 -12   39.19    3.94 
   1   0 -12   30.21    3.75 
  -1   0  11   18.50    2.72 
   1   0 -11   11.04    2.28 
   1   0 -11   15.93    2.51 
   1   0 -10   22.26    2.90 
   1   0 -10   15.89    2.71 
  -1   0  10   18.50    2.45 
  -1   0   9   52.74    4.06 
   1   0  -9   42.56    4.31 
  -1   0   8  499.01   13.52 
   1   0  -8  275.77   11.56 
  -1   0   8  283.09   10.21 
   1   0  -8  430.53   12.78 
   1   0  -8  376.88   11.75 
  -1   0   8  495.18   13.89 
  -1   0   7    2.88    1.04 
   1   0  -7    1.04    0.75 
   1   0  -7    1.68    0.69 
  -1   0   7    2.22    0.90 
   1   0  -7    1.70    0.76 
  -1   0   7    1.27    0.68 
  -1   0   6   50.54    3.75 
   1   0  -6   45.52    2.81 
  -1   0   6   41.02    2.92 
   1   0  -6   43.98    3.30 
   1   0  -6   40.99    3.53 
  -1   0   6   48.74    3.71 
  -1   0   5   87.97    4.68 
   1   0  -5   80.11    4.09 
  -1   0   5   80.67    3.68 
  -1   0   5   90.84    4.77 
   1   0  -5   85.22    4.60 
   1   0  -5   83.07    3.49 
  -1   0   4  476.11    9.77 
  -1   0   4  458.16   11.55 
   1   0  -4  561.37   11.88 
   1   0  -4  493.27    9.52 
  -1   0   4  448.83   11.40 
  -1   0   4  523.90   10.54 
  -1   0   4  502.65   11.60 
  -1   0   3  345.57    8.67 
  -1   0   3  333.23    8.45 
  -1   0   3  373.21    7.24 
  -1   0   3  430.37    8.41 
   1   0  -3  359.64    7.89 
   1   0  -3  377.05    7.03 
   1   0  -3  414.04    8.76 
  -1   0   3  391.05    8.97 
   1   0  -2  290.51    6.16 
  -1   0   2  314.13    6.19 
   1   0  -2  296.58    5.42 
  -1   0   2  298.34    6.14 
  -1   0   2  283.85    6.26 
   1   0  -2  309.30    6.51 
  -1   0   2  311.24    6.21 
  -1   0   2  288.71    6.39 
  -1   0   2  314.02    7.12 
  -1   0   1   37.58    1.56 
  -1   0   1   39.55    1.28 
   1   0  -1   34.46    1.53 
  -1   0   1   35.56    1.52 
  -1   0   1   40.81    1.32 
  -1   0   1   35.73    1.49 
   1   0  -1   35.10    1.51 
   1   0  -1   35.48    1.54 
  -1   0   0   37.36    1.53 
   1   0   0   35.96    1.51 
  -1   0   0   36.44    1.48 
  -1   0   0   38.81    1.47 
   1   0   0   40.35    1.55 
  -1   0   0   38.27    1.59 
   1   0   0   36.69    1.52 
  -1   0  -1   34.65    1.50 
   1   0   1   36.39    1.60 
  -1   0  -1   34.69    1.02 
  -1   0  -1   35.76    1.52 
  -1   0  -1   39.28    2.08 
   1   0   1   38.90    2.17 
   1   0   2  319.09    5.83 
  -1   0  -2  325.43    8.81 
   1   0   2  265.57    8.44 
  -1   0  -2  302.54    6.01 
  -1   0  -2  326.35    7.40 
   1   0   2  287.18    7.11 
   1   0   3  369.21   10.39 
  -1   0  -3  369.86    8.70 
   1   0   3  432.70    8.79 
  -1   0  -3  449.77   11.71 
  -1   0  -3  385.76   10.09 
   1   0   3  356.65   11.32 
  -1   0  -3  381.39    9.16 
   1   0   3  326.99    9.07 
   1   0   4  434.81   13.38 
   1   0   4  503.26   12.18 
  -1   0  -4  473.01   11.29 
  -1   0  -4  534.88   13.29 
   1   0   5   79.05    4.55 
  -1   0  -5   83.38    4.65 
   1   0   5   84.17    5.59 
  -1   0  -5  108.51    6.02 
   1   0   5   88.42    4.69 
  -1   0  -5   99.05    6.03 
   1   0   6   54.96    4.64 
   1   0   6   47.30    3.54 
  -1   0  -6   47.58    3.74 
  -1   0  -6   58.64    5.02 
  -1   0  -7    2.73    1.20 
  -1   0  -7    1.13    0.72 
   1   0   7    1.73    0.80 
   1   0   7    2.44    1.08 
   1   0   8  503.03   15.75 
   1   0   8  548.30   14.74 
  -1   0  -8  592.87   16.96 
  -1   0  -8  450.51   13.81 
   1   0   9   85.32    5.54 
  -1   0  -9   83.01    5.36 
   1   0   9   89.33    6.21 
  -1   0  -9   89.05    5.99 
  -1   0 -10   30.96    3.50 
   1   0  10   29.39    3.24 
   1   0  10   31.23    3.57 
  -1   0 -10   27.61    3.31 
   1   0  11   21.11    2.79 
   1   0  11   20.04    2.84 
  -1   0 -11   17.88    2.73 
  -1   0 -12   45.67    4.33 
   1   0  12   47.45    4.28 
   1   0  12   54.97    4.58 
   1   0  13    0.38    0.67 
  -1   0 -13    1.20    0.80 
   1   1 -13    1.02    0.73 
   1   1 -12  251.77    9.58 
   1   1 -12  214.87   10.66 
   1   1 -11   10.61    2.31 
   1   1 -11   13.29    2.07 
  -1  -1  11   17.41    2.63 
   1   1 -10  406.92   12.23 
   1   1 -10  314.80   13.15 
  -1  -1   9   38.77    2.65 
   1   1  -9   47.20    4.53 
   1   1  -8  141.60    6.09 
   1   1  -8  106.79    4.35 
  -1  -1   8  106.18    4.30 
   1   1  -8  110.50    6.77 
   1   1  -8  135.04    5.96 
   1   1  -7    0.85    0.53 
   1   1  -7    1.50    0.80 
   1   1  -7    1.99    1.28 
  -1  -1   7    1.63    0.84 
   1   1  -7    1.29    0.58 
   1   1  -7    0.02    0.14 
  -1  -1   7    1.53    0.47 
  -1  -1   6 1285.24   24.89 
   1   1  -6 1174.91   21.05 
   1   1  -6 1219.29   19.22 
   1   1  -6 1269.29   24.53 
   1   1  -6 1205.66   20.73 
   1   1  -5   65.19    3.18 
   1   1  -5   68.92    3.33 
   1   1  -5   76.34    5.67 
   1   1  -5   73.14    4.30 
   1   1  -5   83.81    2.83 
  -1  -1   5   83.08    4.98 
   1   1  -4  493.27    7.89 
   1   1  -4  436.84    9.41 
  -1  -1   4  459.47   10.37 
   1   1  -4  437.96    9.61 
  -1  -1   4  426.00   11.68 
  -1  -1   4  478.61   12.72 
  -1  -1   3  342.55    9.71 
  -1  -1   3  339.15    7.31 
  -1  -1   3  348.38    7.02 
  -1  -1   3  311.35    9.24 
   1   1  -3  329.04    7.17 
   1   1  -3  318.49    7.14 
  -1  -1   3  367.99    8.14 
  -1  -1   2  719.26   12.09 
  -1  -1   2  709.77   12.52 
   1   1  -2  708.71   12.40 
  -1  -1   2  709.14   12.36 
   1   1  -2  720.02   12.44 
  -1  -1   2  739.64   12.76 
  -1  -1   1   31.89    1.63 
   1   1  -1   30.39    1.55 
  -1  -1   1   34.92    1.46 
  -1  -1   1   35.30    1.23 
  -1  -1   1   31.24    1.58 
  -1  -1   1   32.87    1.23 
  -1  -1   1   32.58    1.57 
   1   1  -1   30.26    1.59 
   1   1  -1   43.88    2.46 
  -1  -1   1   28.23    2.07 
   1   1  -1   25.27    1.46 
   1   1  -1   38.82    2.01 
  -1  -1   0  975.30   14.22 
  -1  -1   0 1001.24   15.61 
  -1  -1   0  994.80   14.31 
  -1  -1   0 1046.94   18.14 
   1   1   0  956.74   16.25 
   1   1   0 1047.21   15.93 
  -1  -1   0 1026.33   16.08 
  -1  -1   0  981.09   15.78 
   1   1   0  956.03   15.92 
   1   1   0  982.16   14.29 
   1   1   1   37.90    1.23 
  -1  -1  -1   34.34    1.26 
  -1  -1  -1   37.08    3.20 
  -1  -1  -1   33.50    1.19 
   1   1   1   37.56    1.18 
  -1  -1  -1   28.49    1.59 
  -1  -1  -1   30.75    1.42 
  -1  -1  -1   30.24    1.70 
   1   1   2  714.59   11.94 
  -1  -1  -2  743.79   14.05 
   1   1   2  704.42   11.87 
  -1  -1  -2  735.67   12.78 
  -1  -1  -3  334.11    6.35 
   1   1   3  324.24    7.41 
   1   1   3  376.73    5.95 
  -1  -1  -3  397.49   13.59 
   1   1   3  310.20    7.22 
  -1  -1  -3  336.43    9.61 
   1   1   3  385.56   12.49 
  -1  -1  -3  334.99    7.72 
  -1  -1  -3  357.08    8.71 
  -1  -1  -4  344.14    6.00 
   1   1   4  388.35    7.31 
  -1  -1  -4  449.48    9.61 
  -1  -1  -4  425.12    9.17 
   1   1   4  502.36   13.88 
   1   1   4  403.85    7.51 
  -1  -1  -5   67.18    3.36 
   1   1   5   71.71    3.71 
   1   1   5   81.72    5.80 
   1   1   5   72.86    3.75 
  -1  -1  -5   75.97    4.72 
   1   1   6 1201.75   23.06 
   1   1   6 1106.32   23.08 
  -1  -1  -6 1611.26   29.79 
  -1  -1  -6  941.05   22.01 
   1   1   6 1760.98   25.69 
   1   1   6 1311.11   29.43 
  -1  -1  -7    2.17    1.04 
   1   1   7    1.42    0.67 
   1   1   7    2.51    1.21 
   1   1   7    1.47    0.69 
   1   1   7    1.36    0.68 
   1   1   8  180.04    9.58 
   1   1   8  176.82    7.27 
  -1  -1  -8  197.17    8.92 
   1   1   8  170.50    7.35 
   1   1   9   80.06    5.07 
   1   1   9   81.42    6.23 
  -1  -1  -9   80.03    5.44 
   1   1  10  539.22   17.40 
   1   1  10  520.66   15.02 
  -1  -1 -10  574.87   16.11 
   1   1  11   20.03    2.68 
   1   1  11   17.92    2.90 
  -1  -1 -11   18.69    2.68 
   1   1  12  317.27   12.58 
   1   1  12  339.76   12.04 
  -1  -1 -12  333.06   11.86 
   1   1  13    0.76    0.73 
  -1  -1 -13    0.16    0.51 
  -1  -2  12   43.21    4.10 
   1   2 -12   29.52    2.92 
   1   2 -11   12.36    1.86 
  -1  -2  11   17.28    2.65 
   1   2 -10   19.06    2.19 
   1   2  -9   79.50    7.31 
   1   2  -9   51.74    3.50 
   1   2  -8  351.14    9.70 
   1   2  -7    0.95    0.66 
   1   2  -7    0.92    0.49 
  -1  -2   7    0.86    0.74 
   1   2  -7    1.12    0.51 
   1   2  -6   30.95    3.00 
   1   2  -6   26.15    1.99 
  -1  -2   6   33.78    3.40 
   1   2  -6   27.27    2.11 
  -1  -2   5   69.56    4.70 
   1   2  -5   58.03    2.79 
   1   2  -5   62.14    3.90 
   1   2  -5   54.39    2.81 
   1   2  -5   64.45    5.66 
   1   2  -4  374.64    8.43 
  -1  -2   4  374.79    8.96 
   1   2  -4  381.76    8.28 
   1   2  -4  403.88   14.32 
   1   2  -4  408.82   10.21 
  -1  -2   3  284.27    6.65 
   1   2  -3  278.19    6.59 
   1   2  -3  278.44    6.26 
  -1  -2   3  263.44    6.34 
  -1  -2   3  280.41    6.02 
  -1  -2   3  293.53    7.57 
   1   2  -3  272.21    7.25 
   1   2  -3  300.01   11.26 
  -1  -2   2  243.45    5.37 
  -1  -2   2  217.49    5.45 
  -1  -2   2  224.34    4.38 
   1   2  -2  235.11    4.22 
   1   2  -2  226.75    5.60 
  -1  -2   2  235.25    5.34 
  -1  -2   2  247.01    6.39 
   1   2  -2  232.69    5.58 
  -1  -2   2  197.17    7.55 
   1   2  -2  279.89    9.61 
  -1  -2   2  246.46    5.63 
   1   2  -1   22.17    1.46 
   1   2  -1   26.36    1.51 
  -1  -2   1   26.20    1.26 
  -1  -2   1   21.15    1.82 
  -1  -2   1   24.04    1.50 
   1   2  -1   26.15    1.49 
  -1  -2   1   23.98    1.42 
  -1  -2   1   25.97    1.34 
  -1  -2   1   21.98    1.97 
   1   2  -1   30.70    2.48 
   1   2  -1   24.19    1.61 
   1   2  -1   24.19    1.51 
  -1  -2   1   22.55    1.47 
   1   2   0   18.22    1.61 
   1   2   0   16.55    1.18 
  -1  -2   0   19.75    1.12 
  -1  -2   0   19.26    1.01 
  -1  -2   0   20.63    1.35 
  -1  -2   0   17.79    2.37 
   1   2   0   16.98    1.49 
   1   2   0   21.87    1.53 
  -1  -2   0   15.53    1.21 
   1   2   0   16.10    0.97 
  -1  -2   0   14.47    1.12 
   1   2   0   16.57    0.98 
  -1  -2   0   16.59    1.14 
   1   2   1   24.55    1.23 
  -1  -2  -1   24.81    1.27 
   1   2   1   25.58    1.24 
  -1  -2  -1   21.71    1.53 
  -1  -2  -1   28.17    3.53 
  -1  -2  -1   26.65    1.25 
  -1  -2  -1   22.05    1.49 
   1   2   1   27.69    2.44 
  -1  -2  -1   21.81    1.22 
  -1  -2  -1   23.25    0.84 
   1   2   1   24.67    2.09 
  -1  -2  -2  217.99    6.05 
  -1  -2  -2  223.21    5.07 
   1   2   2  241.32    5.28 
  -1  -2  -2  219.66    5.24 
  -1  -2  -2  259.45   11.74 
   1   2   2  261.73    9.19 
  -1  -2  -2  220.22    6.42 
   1   2   2  248.97    5.18 
   1   2   2  244.06    8.59 
  -1  -2  -2  235.39    4.96 
   1   2   3  274.07   10.80 
   1   2   3  293.32    6.48 
   1   2   3  285.59    6.46 
  -1  -2  -3  274.19    6.82 
  -1  -2  -3  278.38    6.30 
  -1  -2  -3  259.65    5.73 
  -1  -2  -4  367.34    9.40 
   1   2   4  373.90    8.40 
   1   2   4  366.65    8.35 
  -1  -2  -4  363.11    8.94 
  -1  -2  -5   62.98    3.70 
   1   2   5   63.18    3.30 
   1   2   5   68.83    1.97 
   1   2   5   63.49    3.26 
  -1  -2  -5   67.22    4.21 
   1   2   6   32.96    2.54 
   1   2   6   35.83    4.17 
  -1  -2  -6   29.73    2.76 
   1   2   6   30.24    2.51 
  -1  -2  -6   40.67    3.72 
   1   2   6   37.56    2.01 
  -1  -2  -7    1.55    0.84 
   1   2   7    0.84    0.53 
   1   2   7    2.11    0.60 
  -1  -2  -7    2.35    0.91 
   1   2   7    0.73    0.51 
   1   2   8  404.66   15.17 
  -1  -2  -8  436.49   12.92 
   1   2   9   67.43    5.92 
   1   2   9   61.79    4.35 
  -1  -2  -9   62.36    4.47 
   1   2  10   23.78    3.49 
  -1  -2 -10   20.25    2.58 
   1   2  10   22.29    2.71 
   1   2  11   15.74    2.90 
   1   2  11   17.20    2.50 
   1   2  12   41.22    3.93 
   1   2  12   41.22    4.56 
   1   3 -11    9.58    2.18 
   1   3 -10   24.81    4.25 
   1   3 -10   12.13    2.37 
   1   3  -9   44.65    2.88 
   1   3  -9   38.39    4.03 
   1   3  -8  293.87    7.98 
   1   3  -8  278.54   10.89 
   1   3  -7    0.53    0.53 
   1   3  -7    0.65    0.40 
   1   3  -7    0.95    1.00 
   1   3  -7    1.13    0.46 
  -1  -3   6   19.87    2.11 
   1   3  -6   23.99    3.71 
   1   3  -6   20.63    1.63 
  -1  -3   6   24.97    2.91 
   1   3  -6   19.66    1.74 
   1   3  -6   23.34    2.55 
   1   3  -5   42.10    2.18 
  -1  -3   5   46.87    3.03 
   1   3  -5   41.53    3.10 
   1   3  -5   43.70    2.51 
  -1  -3   4  307.51    8.04 
   1   3  -4  298.72    7.25 
   1   3  -4  297.59    6.86 
   1   3  -4  292.16    8.30 
  -1  -3   3  191.46    5.21 
  -1  -3   3  219.17    6.00 
  -1  -3   3  222.95    5.67 
   1   3  -3  210.74    5.43 
   1   3  -3  201.40    5.41 
  -1  -3   3  199.95    4.78 
   1   3  -3  194.62    5.97 
  -1  -3   2  163.98    6.06 
  -1  -3   2  164.70    4.60 
  -1  -3   2  172.42    4.78 
  -1  -3   2  170.83    4.38 
   1   3  -2  179.04    5.13 
  -1  -3   2  173.96    4.54 
  -1  -3   2  158.98    4.49 
   1   3  -2  171.98    4.77 
  -1  -3   2  177.36    5.68 
   1   3  -2  162.59    4.98 
  -1  -3   1   17.80    1.54 
   1   3  -1   18.37    1.38 
  -1  -3   1   19.39    1.58 
  -1  -3   1   16.55    1.24 
   1   3  -1   19.29    1.73 
   1   3  -1   16.67    1.33 
  -1  -3   1   20.33    1.37 
  -1  -3   1   16.04    1.26 
  -1  -3   1   15.70    2.00 
   1   3  -1   21.24    1.51 
  -1  -3   1   19.97    1.26 
  -1  -3   0   10.57    2.15 
   1   3   0   14.20    1.11 
   1   3   0   10.57    0.95 
   1   3   0   10.98    1.51 
  -1  -3   0   10.88    0.96 
   1   3   0   10.17    1.24 
  -1  -3   0   10.49    1.06 
  -1  -3   0   10.89    0.91 
   1   3   0   14.09    1.42 
  -1  -3   0   11.10    0.92 
  -1  -3   0   10.91    1.04 
  -1  -3   0    8.69    0.91 
   1   3   1   18.25    1.27 
   1   3   1   18.83    1.27 
  -1  -3  -1   17.92    0.87 
   1   3   1   20.57    2.07 
  -1  -3  -1   18.88    1.21 
  -1  -3  -1   19.77    1.31 
  -1  -3  -1   16.10    1.33 
  -1  -3  -1   16.38    1.38 
   1   3   1   18.35    2.39 
  -1  -3  -1   16.68    1.12 
  -1  -3  -2  171.18    4.66 
  -1  -3  -2  168.63    4.35 
   1   3   2  191.64    7.38 
   1   3   2  175.82    4.59 
  -1  -3  -2  154.31    3.79 
  -1  -3  -2  156.75    4.90 
   1   3   2  183.43    4.63 
   1   3   2  175.94    8.89 
  -1  -3  -3  184.70    4.27 
  -1  -3  -3  194.29    5.15 
   1   3   3  221.06    8.84 
  -1  -3  -3  203.75    5.14 
  -1  -3  -3  196.27    5.45 
   1   3   3  215.90    5.49 
  -1  -3  -3  193.16    6.04 
   1   3   3  215.28    5.43 
  -1  -3  -4  284.02    5.99 
  -1  -3  -4  303.85    8.11 
   1   3   4  315.05    7.57 
  -1  -3  -4  288.53    7.70 
   1   3   4  311.81   11.62 
   1   3   4  325.60    7.69 
  -1  -3  -5   45.80    2.91 
   1   3   5   50.22    4.73 
   1   3   5   49.14    2.83 
   1   3   5   50.17    2.88 
  -1  -3  -5   54.97    3.70 
   1   3   6   22.87    2.03 
   1   3   6   21.26    2.02 
  -1  -3  -6   23.84    2.45 
  -1  -3  -6   22.57    2.27 
  -1  -3  -7    0.94    0.51 
   1   3   7    0.49    0.43 
  -1  -3  -7    1.34    0.72 
   1   3   7    0.67    0.46 
  -1  -3  -8  274.10    9.53 
   1   3   8  269.09    8.78 
   1   3   9   43.92    3.45 
   1   3   9   53.89    5.43 
   1   3  10   18.41    3.26 
   1   3  10   16.09    2.19 
   1   3  11   11.78    1.97 
   1   3  11   14.22    2.87 
   1   4 -10  251.84   10.43 
   1   4  -9   61.39    6.55 
   1   4  -9   33.92    3.54 
   1   4  -8  104.38    8.28 
   1   4  -8   73.22    4.99 
   1   4  -7    2.17    1.38 
   1   4  -7    0.58    0.55 
  -1  -4   6  616.46   14.59 
   1   4  -6  683.29   15.75 
   1   4  -5   28.33    1.65 
   1   4  -5   25.51    2.32 
  -1  -4   5   31.57    2.44 
   1   4  -5   30.68    1.98 
   1   4  -4  216.77    5.61 
   1   4  -4  192.72    6.45 
   1   4  -4  207.49    5.56 
  -1  -4   4  205.48    6.31 
   1   4  -3  137.15    4.93 
   1   4  -3  155.45    4.58 
  -1  -4   3  146.83    4.80 
   1   4  -3  156.83    5.01 
  -1  -4   3  140.71    4.22 
  -1  -4   2  324.74    7.15 
   1   4  -2  338.11    8.04 
  -1  -4   2  333.71    7.86 
   1   4  -1   11.89    1.28 
   1   4  -1   12.69    1.24 
   1   4  -1   13.90    1.78 
  -1  -4   1    9.25    0.93 
  -1  -4   1   12.34    1.21 
   1   4  -1   11.99    1.88 
   1   4  -1   10.02    1.03 
   1   4   0  665.00   13.44 
  -1  -4   0  563.59   11.47 
   1   4   0  632.56   12.06 
  -1  -4   0  599.46   11.69 
   1   4   0  755.64   18.87 
   1   4   0  776.44   13.50 
   1   4   1   10.30    1.06 
   1   4   1   13.62    1.70 
  -1  -4  -1    9.87    1.07 
  -1  -4  -1   11.62    1.11 
   1   4   1   10.72    1.08 
   1   4   2  385.91    8.15 
  -1  -4  -2  342.61    7.88 
   1   4   2  387.33   11.19 
  -1  -4  -2  335.85    8.09 
   1   4   2  378.75    8.10 
   1   4   3  159.25    4.83 
  -1  -4  -3  134.89    4.80 
   1   4   3  164.13    7.50 
  -1  -4  -3  141.58    4.65 
   1   4   3  154.74    4.73 
   1   4   4  212.68    5.93 
  -1  -4  -4  201.27    6.16 
   1   4   4  214.63    5.89 
   1   4   5   32.51    3.77 
  -1  -4  -5   28.38    2.23 
   1   4   5   31.73    2.20 
   1   4   5   31.42    2.21 
  -1  -4  -5   24.37    2.29 
   1   4   6  668.51   13.70 
   1   4   6  648.79   13.67 
   1   4   7    1.24    0.56 
   1   4   7    0.84    0.91 
   1   4   8   80.93    4.49 
   1   4   8   85.15    6.87 
   1   4   9   40.70    3.31 
   1   4  10  280.12    9.69 
   1   4  11   10.25    1.82 
   1   5  -8  255.65   13.18 
   1   5  -8  166.63    7.41 
   1   5  -7    0.15    0.47 
   1   5  -7    0.65    1.08 
   1   5  -6   10.83    1.59 
   1   5  -6   17.44    3.24 
   1   5  -5   28.22    3.82 
   1   5  -5   21.46    2.08 
   1   5  -4  197.32    9.28 
   1   5  -4  141.73    5.25 
   1   5  -3   93.50    3.87 
   1   5  -3  133.40    6.90 
   1   5  -2   79.15    3.22 
   1   5  -2  114.76    5.72 
   1   5  -1   11.82    1.61 
   1   5  -1    9.64    1.29 
   1   5   0    3.92    0.85 
   1   5   0    3.38    0.71 
   1   5   1    8.92    1.07 
   1   5   1   10.29    1.48 
   1   5   2   86.15    3.46 
   1   5   2   89.79    4.89 
   1   5   3  107.44    5.89 
   1   5   3  108.63    4.04 
   1   5   4  160.45    5.21 
   1   5   4  160.59    7.84 
   1   5   5   25.63    2.03 
   1   5   5   27.53    3.38 
   1   5   6   11.16    1.40 
   1   5   6   15.77    2.73 
   1   5   7    1.23    0.93 
   1   6   2   61.65    3.96 
   1   6   3   78.05    4.94 
   1   6   4  114.92    6.31 
   1   6   5   17.48    2.61 
  -2   8   1    4.06    1.06 
  -2   8   0   89.05    4.83 
  -2   8  -1    3.44    1.01 
  -2   7   6  424.83   12.32 
  -2   7   5   17.42    2.20 
  -2   7   4  116.17    5.63 
  -2   7   3   85.76    4.74 
  -2   7   2  208.56    7.61 
  -2   7   1    4.44    1.10 
  -2   7   1    5.44    1.37 
  -2   7   0  363.09   10.51 
  -2   7   0  367.46   12.15 
  -2   7  -1    5.02    1.16 
  -2   7  -1    4.56    1.40 
  -2   7  -2  200.87    7.50 
  -2   7  -2  206.38    9.43 
  -2   7  -3   87.28    4.96 
  -2   7  -3   83.63    5.89 
  -2   7  -4  112.33    5.87 
  -2   7  -4  116.02    6.97 
  -2   7  -5   16.01    2.60 
  -2   7  -6  459.94   15.35 
   2  -6  -9   25.41    3.45 
  -2   6   8    8.67    1.66 
   2  -6  -8    3.79    1.38 
   2  -6  -7    0.40    0.63 
  -2   6   7    0.58    0.50 
  -2   6   6   91.87    5.00 
   2  -6  -6   70.50    4.97 
   2  -6  -5   13.81    1.98 
  -2   6   5   17.92    2.12 
  -2   6   5   15.08    1.60 
  -2   6   4    2.23    0.68 
  -2   6   4    1.56    0.69 
  -2   6   3  109.95    5.27 
   2  -6  -3  106.60    5.13 
  -2   6   3   96.02    4.58 
  -2   6   2  462.89   11.90 
  -2   6   2  437.28   11.53 
   2  -6  -2  447.45   11.71 
   2  -6  -1    8.86    1.43 
  -2   6   1    8.81    1.42 
  -2   6   1    8.47    1.49 
  -2   6   0  165.87    7.04 
   2  -6   0  187.87    7.02 
  -2   6   0  176.37    6.67 
  -2   6  -1    8.36    1.40 
   2  -6   1    9.14    1.51 
  -2   6  -1    7.89    1.62 
  -2   6  -2  429.12   13.32 
  -2   6  -2  444.64   11.74 
   2  -6   2  457.14   12.01 
  -2   6  -2  431.00    8.49 
   2  -6   3  102.98    5.17 
  -2   6  -3   90.88    5.81 
  -2   6  -3  102.79    5.11 
  -2   6  -3   94.71    3.73 
  -2   6  -4    0.61    0.41 
  -2   6  -4    1.35    0.84 
  -2   6  -4    1.07    0.66 
  -2   6  -5   13.60    2.33 
  -2   6  -5   16.34    1.93 
  -2   6  -6   82.18    5.67 
  -2   6  -6   85.95    4.91 
  -2   6  -7    0.48    0.50 
  -2   6  -7    0.65    0.77 
  -2   6  -8    6.46    1.51 
  -2   6  -8    8.87    2.09 
  -2   6  -9   41.41    3.83 
  -2   5  10   14.92    2.39 
   2  -5 -10    6.98    2.01 
  -2   5   9   40.78    4.87 
  -2   5   9   42.79    3.83 
  -2   5   8  222.42    6.83 
  -2   5   8  230.95   11.54 
  -2   5   8  237.77    8.94 
  -2   5   7    0.78    0.60 
  -2   5   7    0.51    0.72 
  -2   5   7    1.00    0.47 
   2  -5  -7    0.52    0.70 
   2  -5  -6   19.14    2.16 
   2  -5  -6   14.34    2.39 
  -2   5   6   15.41    1.61 
  -2   5   6   20.43    2.28 
  -2   5   5   33.09    2.34 
   2  -5  -5   39.69    3.07 
   2  -5  -5   34.68    3.36 
  -2   5   5   34.84    2.89 
   2  -5  -4  224.01    7.96 
   2  -5  -4  243.04    7.99 
  -2   5   4  225.80    7.60 
   2  -5  -3  152.75    5.64 
  -2   5   3  163.19    6.17 
  -2   5   3  151.10    5.41 
   2  -5  -3  166.38    6.35 
  -2   5   2  146.71    5.83 
  -2   5   2  124.88    4.89 
   2  -5  -2  116.05    2.88 
   2  -5  -2  151.18    5.86 
   2  -5  -2  123.35    4.26 
  -2   5   1   12.82    1.58 
   2  -5  -1   11.76    0.99 
  -2   5   1   16.61    1.85 
  -2   5   1   15.34    1.74 
   2  -5  -1   15.79    1.84 
  -2   5   0    6.43    0.48 
   2  -5   0    6.75    0.55 
  -2   5   0    7.16    1.22 
   2  -5   0    7.67    1.31 
  -2   5   0    6.95    1.17 
  -2   5   0    6.33    0.49 
  -2   5   0    6.80    1.23 
   2  -5   1   14.54    1.78 
  -2   5  -1   13.65    1.63 
  -2   5  -1   13.33    1.80 
  -2   5  -1   15.32    1.79 
  -2   5  -1   14.22    1.20 
  -2   5  -2  140.80    5.78 
  -2   5  -2  145.69    5.11 
   2  -5   2  139.08    5.79 
   2  -5   3  159.33    6.31 
  -2   5  -3  162.81    6.36 
  -2   5  -3  141.42    6.87 
  -2   5  -3  164.85    6.29 
   2  -5   4  234.91    8.19 
   2  -5   4  242.69    7.01 
  -2   5  -4  234.34    8.45 
  -2   5  -4  238.62    8.29 
  -2   5  -5   30.26    3.30 
   2  -5   5   35.86    2.39 
  -2   5  -5   38.16    3.30 
   2  -5   5   41.56    3.45 
  -2   5  -5   35.01    3.33 
   2  -5   6   18.84    2.43 
  -2   5  -6   15.52    2.39 
  -2   5  -6   17.09    2.46 
  -2   5  -7    0.37    0.57 
  -2   5  -7    0.88    0.77 
  -2   5  -8  250.74   10.45 
  -2   5  -9   42.10    4.24 
  -2   5 -10   12.73    2.36 
  -2   4  11   29.72    4.23 
  -2   4  11   29.94    3.49 
  -2   4  11   27.83    2.67 
  -2   4  10   61.71    6.09 
  -2   4  10   60.12    3.84 
  -2   4  10   69.95    5.13 
  -2   4   9   71.13    6.42 
  -2   4   9   74.46    4.15 
  -2   4   9   84.98    5.46 
  -2   4   8  453.81   16.40 
  -2   4   8  431.85   10.89 
  -2   4   8  454.29   13.01 
  -2   4   7    1.04    0.50 
   2  -4  -7    0.96    0.61 
  -2   4   7    1.08    0.88 
  -2   4   7    1.68    0.79 
   2  -4  -7    1.72    0.97 
   2  -4  -6  300.01    6.71 
   2  -4  -6  301.83   11.63 
  -2   4   6  299.07    9.72 
  -2   4   6  315.51    8.65 
   2  -4  -6  303.02    9.80 
   2  -4  -6  337.01    9.81 
   2  -4  -5   25.92    1.27 
  -2   4   5   30.44    3.33 
  -2   4   5   26.31    2.08 
   2  -4  -5   24.32    2.81 
  -2   4   5   32.04    2.01 
   2  -4  -5   30.95    2.61 
   2  -4  -5   24.50    2.25 
   2  -4  -4  926.80   19.29 
   2  -4  -4  824.55   17.69 
  -2   4   4  783.29   17.13 
  -2   4   4  815.38   16.16 
  -2   4   4  968.29   14.92 
   2  -4  -4  893.05   16.64 
   2  -4  -3  190.15    6.43 
   2  -4  -3  213.15    6.89 
  -2   4   3  179.75    5.70 
  -2   4   3  201.84    6.49 
   2  -4  -3  175.52    4.97 
  -2   4   3  192.74    3.91 
  -2   4   2   23.29    1.83 
   2  -4  -2   24.68    2.13 
   2  -4  -2   22.07    1.27 
  -2   4   2   23.70    2.00 
  -2   4   2   20.97    1.08 
   2  -4  -2   22.06    1.72 
  -2   4   2   23.13    0.77 
   2  -4  -1   14.35    0.80 
  -2   4   1   16.40    1.70 
   2  -4  -1   12.94    1.06 
  -2   4   1   14.03    1.47 
  -2   4   1   13.91    1.22 
  -2   4   1   14.22    0.76 
  -2   4   0 1182.34   22.17 
   2  -4   0 1270.68   19.18 
   2  -4   0 1293.71   22.92 
  -2   4   0 1271.64   22.25 
  -2   4   0 1200.15   22.71 
   2  -4   1   13.34    0.62 
   2  -4   1   15.63    1.70 
  -2   4  -1   13.69    1.60 
  -2   4  -1   16.06    1.67 
  -2   4  -1   15.18    1.99 
  -2   4  -2   25.39    2.32 
   2  -4   2   25.47    2.20 
  -2   4  -2   27.24    2.94 
   2  -4   3  202.75    6.33 
   2  -4   3  209.57    7.22 
  -2   4  -3  209.72    8.96 
   2  -4   4  849.89   16.83 
   2  -4   4  838.08   18.54 
  -2   4  -4  936.38   22.17 
  -2   4  -4  864.04   13.89 
  -2   4  -4  909.56   13.92 
   2  -4   5   28.71    2.24 
  -2   4  -5   26.20    1.63 
   2  -4   5   31.09    2.87 
  -2   4  -5   29.18    3.37 
  -2   4  -6  340.90    6.02 
  -2   4  -6  324.06    6.10 
   2  -4   6  317.05    8.84 
   2  -4   6  349.93   11.07 
  -2   4  -6  330.57    7.93 
  -2   4  -7    0.41    0.61 
  -2   4  -7    1.40    0.79 
  -2   4  -7    1.49    0.52 
   2  -4   7    0.87    0.51 
   2  -4   7    1.10    0.71 
  -2   4  -7    1.18    0.35 
  -2   4  -8  453.32   10.90 
  -2   4  -8  462.22    9.50 
  -2   4  -9   87.80    6.15 
  -2   4  -9   78.06    5.60 
  -2   4 -10   73.97    5.67 
  -2   4 -10   68.71    5.31 
  -2   4 -11   29.76    3.63 
  -2   4 -11   32.74    3.80 
  -2   3  12   27.72    3.89 
   2  -3 -11   10.34    2.44 
  -2   3  11   13.32    2.76 
  -2   3  11   14.87    2.42 
   2  -3 -10   10.00    1.70 
   2  -3 -10   12.55    2.57 
  -2   3  10   15.86    3.01 
  -2   3  10   17.86    2.54 
   2  -3  -9   38.56    4.44 
  -2   3   9   46.42    4.85 
   2  -3  -9   36.43    3.05 
   2  -3  -8  259.86   11.77 
   2  -3  -8  328.88   10.07 
  -2   3   8  302.63   12.49 
  -2   3   8  326.43   10.61 
   2  -3  -8  281.30    8.69 
  -2   3   7    1.06    0.82 
  -2   3   7    1.20    0.65 
   2  -3  -7    1.25    0.74 
   2  -3  -7    1.39    0.67 
   2  -3  -7    0.76    0.74 
   2  -3  -7    1.10    0.50 
  -2   3   6   28.63    2.20 
   2  -3  -6   28.44    3.26 
  -2   3   6   31.54    3.48 
  -2   3   6   33.88    2.77 
  -2   3   6   32.71    2.78 
   2  -3  -6   26.14    2.64 
   2  -3  -6   26.40    1.97 
   2  -3  -6   29.30    2.52 
   2  -3  -5   60.04    3.49 
  -2   3   5   67.84    4.66 
   2  -3  -5   53.89    3.42 
  -2   3   5   61.09    3.56 
   2  -3  -5   54.65    4.07 
  -2   3   5   56.27    2.62 
  -2   3   5   60.99    3.66 
   2  -3  -5   58.46    2.66 
   2  -3  -4  351.20    7.52 
  -2   3   4  372.32    8.88 
   2  -3  -4  409.23   10.91 
  -2   3   4  376.05   11.10 
  -2   3   4  385.59    7.63 
   2  -3  -4  379.41    9.73 
  -2   3   4  384.48    9.90 
  -2   3   4  359.95    9.67 
   2  -3  -4  379.46    9.22 
   2  -3  -3  250.25    5.45 
  -2   3   3  257.31    6.87 
   2  -3  -3  279.06    7.72 
   2  -3  -3  253.07    6.41 
   2  -3  -3  275.92    7.61 
  -2   3   3  271.01    7.49 
  -2   3   3  261.92    7.43 
  -2   3   3  274.06    5.47 
   2  -3  -2  206.33    4.29 
   2  -3  -2  229.63    6.03 
  -2   3   2  223.62    5.81 
   2  -3  -2  209.04    5.16 
  -2   3   2  210.62    5.35 
  -2   3   2  211.62    5.72 
  -2   3   1   25.36    1.91 
   2  -3  -1   24.79    1.91 
   2  -3  -1   23.22    1.45 
  -2   3   1   26.40    1.91 
   2  -3  -1   29.79    2.19 
   2  -3  -1   25.19    1.69 
  -2   3   1   21.72    1.68 
  -2   3   1   25.27    1.29 
   2  -3  -1   21.73    1.19 
   2  -3   0   16.31    0.88 
   2  -3   0   14.76    1.03 
  -2   3   0   18.56    1.65 
   2  -3   0   19.69    1.70 
   2  -3   0   15.65    1.34 
  -2   3   0   16.17    0.90 
  -2   3   0   20.68    1.74 
   2  -3   0   16.35    1.53 
   2  -3   0   17.98    1.48 
   2  -3   1   26.16    1.93 
   2  -3   1   22.68    1.08 
  -2   3  -1   27.77    2.01 
   2  -3   1   23.73    1.72 
  -2   3  -1   22.19    0.90 
  -2   3  -1   27.29    2.00 
  -2   3  -1   21.87    1.75 
  -2   3  -2  231.00    6.77 
   2  -3   2  214.25    4.48 
  -2   3  -2  226.05    4.48 
   2  -3   2  237.91    7.06 
  -2   3  -2  239.64    4.62 
  -2   3  -2  215.38    7.67 
   2  -3   3  272.99    6.86 
  -2   3  -3  293.92    4.35 
   2  -3   3  282.00    7.40 
  -2   3  -3  269.02    7.01 
  -2   3  -3  248.23    7.14 
  -2   3  -3  274.07    9.18 
   2  -3   3  230.08    4.95 
   2  -3   4  369.90    7.94 
  -2   3  -4  371.57    8.84 
   2  -3   4  380.75    9.03 
   2  -3   5   62.92    3.51 
   2  -3   5   65.09    4.10 
  -2   3  -5   57.61    2.52 
  -2   3  -5   49.90    3.72 
  -2   3  -5   73.02    5.69 
   2  -3   6   26.32    2.34 
  -2   3  -6   28.87    2.08 
   2  -3   6   30.96    2.99 
  -2   3  -6   24.61    2.74 
   2  -3   7    1.02    0.61 
  -2   3  -7    0.79    0.59 
   2  -3   8  299.63    9.82 
  -2   3  -8  307.39   10.72 
   2  -3   9   48.76    3.53 
  -2   3  -9   56.55    4.67 
  -2   3 -10   20.99    2.86 
  -2   3 -11   14.25    2.47 
  -2   3 -12   54.21    4.81 
   2  -2 -13    3.50    1.27 
   2  -2 -12   31.49    3.94 
  -2   2  12   43.41    4.36 
  -2   2  12   33.69    3.92 
  -2   2  11   27.84    3.66 
   2  -2 -11   17.49    2.62 
  -2   2  10  225.41   10.51 
   2  -2 -10  138.37    7.51 
  -2   2   9   75.36    5.72 
   2  -2  -9   79.80    6.02 
   2  -2  -9   66.35    4.75 
   2  -2  -8   14.60    2.46 
   2  -2  -8   19.16    2.36 
  -2   2   8   21.06    2.62 
  -2   2   8   17.59    2.63 
  -2   2   7    3.27    1.01 
   2  -2  -7    3.43    1.17 
  -2   2   7    2.09    0.82 
  -2   2   7    2.55    1.02 
   2  -2  -7    1.61    0.70 
   2  -2  -7    1.26    0.71 
  -2   2   6  241.66    7.99 
   2  -2  -6  249.05    9.32 
  -2   2   6  244.88    8.24 
  -2   2   6  253.27    9.31 
   2  -2  -6  230.40    8.12 
   2  -2  -6  237.20    7.51 
   2  -2  -5   38.43    2.45 
   2  -2  -5   41.27    3.24 
  -2   2   5   44.39    3.36 
  -2   2   5   45.07    2.98 
  -2   2   5   44.44    2.92 
   2  -2  -5   41.24    2.88 
   2  -2  -4    9.57    1.38 
  -2   2   4    9.52    1.23 
  -2   2   4    9.05    1.20 
   2  -2  -4    7.86    1.10 
  -2   2   3  278.25    7.22 
   2  -2  -3  283.28    7.42 
   2  -2  -3  274.79    6.44 
   2  -2  -3  275.67    6.76 
  -2   2   3  280.05    7.17 
  -2   2   2  992.80   16.02 
  -2   2   2  805.80   15.79 
   2  -2  -2  892.56   15.14 
   2  -2  -2  985.86   16.63 
  -2   2   2  798.96   15.74 
   2  -2  -2  932.47   15.28 
   2  -2  -2  959.13   15.98 
  -2   2   1   23.33    1.48 
   2  -2  -1   21.17    1.42 
  -2   2   1   22.73    1.59 
  -2   2   1   28.28    1.77 
   2  -2  -1   21.82    1.30 
  -2   2   1   28.59    1.75 
  -2   2   0  443.61    9.56 
   2  -2   0  493.80    9.11 
  -2   2   0  432.43    9.55 
  -2   2   0  509.54    8.79 
   2  -2   0  470.08    9.27 
  -2   2   0  474.07    9.60 
   2  -2   0  502.26    8.76 
  -2   2  -1   25.26    1.40 
   2  -2   1   23.88    1.36 
  -2   2  -1   22.16    1.58 
  -2   2  -1   26.42    1.75 
   2  -2   1   23.29    1.56 
  -2   2  -1   24.45    1.35 
  -2   2  -1   27.76    1.78 
   2  -2   1   23.01    1.30 
   2  -2   2  893.72   17.21 
  -2   2  -2  807.56   16.30 
   2  -2   2  912.50   15.32 
   2  -2   2  902.86   16.34 
  -2   2  -2 1031.78   15.55 
  -2   2  -2  914.33   16.56 
  -2   2  -2  996.95   15.30 
  -2   2  -3  285.93    7.65 
   2  -2   3  268.73    7.72 
  -2   2  -3  272.97    7.49 
   2  -2   3  264.09    6.51 
  -2   2  -4    8.97    1.28 
   2  -2   4    8.08    1.26 
  -2   2  -4    8.29    1.04 
  -2   2  -4    7.64    1.21 
   2  -2   4    6.92    1.14 
  -2   2  -5   35.50    2.91 
  -2   2  -5   42.46    2.78 
   2  -2   5   41.19    3.08 
   2  -2   6  215.57    8.26 
  -2   2  -6  208.13    8.09 
  -2   2  -7    1.42    0.94 
  -2   2  -7    2.76    0.94 
   2  -2   7    2.98    1.03 
  -2   2  -8   17.35    2.30 
   2  -2   8   16.30    2.27 
  -2   2  -8   23.98    3.28 
  -2   2  -9  118.99    7.18 
  -2   2  -9  107.89    6.28 
  -2   2 -10  361.38   12.72 
  -2   2 -10  342.53   12.03 
   2  -2  11   35.51    3.23 
  -2   2 -11   42.51    4.11 
  -2   2 -11   43.71    4.19 
  -2   2 -12   42.25    4.15 
  -2   2 -12   45.38    4.14 
   2  -1 -13    0.46    0.66 
   2  -1 -12  233.89   10.22 
  -2   1  12  325.52   12.15 
   2  -1 -11   12.74    2.37 
  -2   1  11   11.50    2.08 
   2  -1 -11    9.20    2.09 
   2  -1 -10  405.22   13.48 
  -2   1  10  487.00   14.56 
  -2   1  10  266.66   10.44 
   2  -1 -10  227.22   10.70 
   2  -1  -9   53.79    4.60 
  -2   1   9   50.82    4.08 
   2  -1  -9   46.78    4.32 
   2  -1  -8  132.82    7.01 
   2  -1  -8  150.31    6.95 
  -2   1   8  146.12    7.18 
  -2   1   8  131.17    6.42 
   2  -1  -8  131.43    6.97 
   2  -1  -7    1.86    0.83 
  -2   1   7    1.98    0.77 
   2  -1  -7    1.97    0.80 
  -2   1   7    1.13    0.65 
  -2   1   7    0.98    0.63 
   2  -1  -7    0.86    0.57 
  -2   1   6  973.59   21.22 
   2  -1  -6  932.24   20.63 
  -2   1   6  994.58   21.12 
   2  -1  -6 1237.31   21.76 
   2  -1  -6 1282.86   22.61 
   2  -1  -5   65.88    3.75 
  -2   1   5   79.98    4.08 
   2  -1  -5   69.52    3.65 
  -2   1   5   80.13    4.01 
   2  -1  -5   67.29    3.58 
   2  -1  -5   77.59    3.91 
   2  -1  -4  405.88    9.19 
   2  -1  -4  436.95   10.17 
  -2   1   4  413.73    9.90 
   2  -1  -4  409.61    9.77 
  -2   1   4  416.43    9.80 
   2  -1  -4  445.05    9.87 
  -2   1   4  443.91    9.30 
   2  -1  -4  456.66   10.04 
  -2   1   3  368.68    7.95 
   2  -1  -3  306.59    7.09 
  -2   1   3  346.14    7.79 
   2  -1  -3  302.25    7.40 
  -2   1   3  310.40    7.42 
  -2   1   3  312.87    7.47 
   2  -1  -3  356.69    7.52 
   2  -1  -3  326.83    7.90 
   2  -1  -3  319.64    7.50 
   2  -1  -3  340.15    7.81 
  -2   1   2  719.85   12.59 
  -2   1   2  740.28   12.62 
  -2   1   2  629.08   11.86 
   2  -1  -2  705.72   12.85 
   2  -1  -2  666.57   11.85 
  -2   1   2  639.32   11.92 
   2  -1  -2  703.97   12.41 
   2  -1  -2  692.51   12.65 
   2  -1  -1   30.30    1.75 
  -2   1   1   35.05    1.65 
   2  -1  -1   30.83    1.74 
   2  -1  -1   30.27    1.80 
  -2   1   1   32.16    1.81 
  -2   1   1   35.93    1.63 
  -2   1   0 1044.08   16.09 
   2  -1   0 1024.68   16.24 
   2  -1   0  984.54   17.04 
   2  -1   0 1008.31   16.38 
  -2   1   0  880.87   15.37 
  -2   1   0  888.90   15.44 
  -2   1   0 1005.60   16.10 
   2  -1   1   35.63    2.26 
  -2   1  -1   33.30    1.63 
   2  -1   1   30.94    1.79 
  -2   1  -1   30.23    1.65 
   2  -1   1   31.19    1.75 
  -2   1  -1   34.67    1.66 
  -2   1  -2  649.80   12.53 
  -2   1  -2  668.88   12.52 
   2  -1   2  690.61   14.41 
   2  -1   2  720.29   12.98 
   2  -1   2  727.95   12.33 
  -2   1  -2  710.06   12.48 
  -2   1  -2  696.86   14.05 
   2  -1   3  323.83    9.41 
   2  -1   3  374.44    8.25 
   2  -1   3  351.83    7.68 
   2  -1   3  323.27    8.22 
  -2   1  -3  351.38    8.23 
  -2   1  -3  330.86    7.75 
  -2   1  -3  326.57    8.26 
  -2   1  -4  390.83   11.10 
   2  -1   4  369.59   11.15 
   2  -1   4  468.22   10.62 
  -2   1  -4  483.80   10.97 
   2  -1   4  400.26   10.45 
  -2   1  -4  390.42    9.67 
   2  -1   4  496.16   10.39 
  -2   1  -4  415.87   10.81 
   2  -1   5   78.76    4.00 
   2  -1   5   70.91    4.75 
  -2   1  -5   68.22    4.46 
  -2   1  -5   62.08    3.56 
   2  -1   5   56.54    4.05 
   2  -1   6  980.16   23.78 
  -2   1  -6 1026.26   21.03 
   2  -1   6 1107.36   22.79 
  -2   1  -6 1161.93   24.55 
  -2   1  -7    1.57    0.96 
  -2   1  -7    0.81    0.57 
   2  -1   7    1.59    0.91 
   2  -1   7    1.97    0.89 
  -2   1  -8  179.71    9.17 
  -2   1  -8  165.99    7.41 
   2  -1   9   66.10    4.99 
  -2   1  -9   80.98    5.89 
  -2   1  -9   81.05    5.21 
  -2   1 -10  568.86   16.50 
  -2   1 -10  580.37   15.88 
  -2   1 -11   21.02    2.70 
   2  -1  11   17.74    2.56 
  -2   1 -11   16.71    2.54 
   2  -1  12  327.79   11.81 
   2  -1  12  293.35   10.90 
  -2   1 -12  340.85   11.60 
  -2   1 -12  320.04   11.71 
   2   0 -13    6.38    1.61 
   2   0 -12   31.51    3.47 
   2   0 -12   25.77    3.58 
   2   0 -11   29.10    3.27 
   2   0 -11   20.50    3.17 
   2   0 -10  273.14   10.14 
  -2   0  10  347.10   12.13 
   2   0  -9   89.30    5.38 
   2   0  -9   77.65    5.84 
   2   0  -8   16.94    2.18 
  -2   0   8   19.89    2.62 
   2   0  -8   18.83    1.77 
   2   0  -8   18.84    2.69 
   2   0  -7    1.42    0.76 
   2   0  -7    1.82    0.54 
  -2   0   7    1.11    0.72 
   2   0  -7    1.76    0.71 
  -2   0   7    1.60    0.81 
   2   0  -7    1.07    0.60 
   2   0  -6  237.78    7.65 
  -2   0   6  222.93    8.13 
   2   0  -6  215.26    5.64 
  -2   0   6  228.89    8.11 
  -2   0   5   44.28    3.05 
   2   0  -5   43.25    3.23 
  -2   0   5   41.91    2.99 
   2   0  -5   38.69    2.66 
   2   0  -5   42.38    1.99 
   2   0  -5   39.24    2.91 
  -2   0   4    9.92    1.25 
  -2   0   4    7.33    1.03 
   2   0  -4    8.01    1.13 
   2   0  -4    8.69    0.83 
  -2   0   4   10.32    1.29 
   2   0  -4    7.13    1.11 
  -2   0   3  284.97    7.82 
  -2   0   3  297.67    7.02 
  -2   0   3  300.99    7.10 
  -2   0   3  294.51    6.93 
   2   0  -3  276.57    7.54 
  -2   0   3  293.20    7.24 
   2   0  -3  292.04    7.56 
  -2   0   3  309.57    7.27 
  -2   0   2  994.54   16.89 
   2   0  -2  972.10   16.21 
  -2   0   2 1022.48   16.75 
  -2   0   2  908.67   15.25 
   2   0  -2  926.19   16.04 
  -2   0   2  915.80   15.27 
  -2   0   2 1029.72   16.72 
   2   0  -2  978.54   17.03 
   2   0  -1   23.11    1.64 
   2   0  -1   24.17    1.09 
   2   0  -1   25.49    1.72 
  -2   0   1   25.33    1.66 
  -2   0   1   27.46    1.07 
   2   0  -1   25.01    1.16 
  -2   0   1   29.01    1.14 
  -2   0   1   23.35    1.55 
   2   0  -1   22.26    1.59 
  -2   0   1   23.96    1.69 
  -2   0   0  542.71    9.81 
   2   0   0  483.44    7.52 
  -2   0   0  482.81    9.89 
   2   0   0  487.16   10.78 
  -2   0   0  523.29    9.87 
   2   0   0  489.58    7.44 
   2   0   0  522.13   10.02 
  -2   0   0  473.97    7.54 
   2   0   0  504.35   10.14 
  -2   0   0  527.17   10.15 
  -2   0   0  480.31    7.50 
  -2   0  -1   22.19    1.44 
   2   0   1   24.03    1.77 
  -2   0  -1   25.02    1.96 
   2   0   1   27.29    0.99 
  -2   0  -1   23.57    1.60 
   2   0   1   27.01    1.03 
  -2   0  -1   24.22    1.28 
   2   0   1   24.05    1.70 
  -2   0  -1   22.36    1.60 
  -2   0  -2 1036.36   17.68 
  -2   0  -2  978.76   19.61 
  -2   0  -2  983.92   15.61 
   2   0   2  990.23   15.85 
   2   0   2  970.42   15.40 
   2   0   2  971.63   18.06 
  -2   0  -2 1029.38   17.62 
  -2   0  -3  309.61    8.20 
  -2   0  -3  307.62    9.99 
   2   0   3  268.23   10.07 
  -2   0  -3  280.72    6.30 
   2   0   3  299.09    8.01 
   2   0   3  307.25    6.13 
   2   0   3  282.13    8.22 
   2   0   4    9.38    1.91 
   2   0   4    8.95    0.91 
   2   0   4    9.02    1.35 
   2   0   4    8.52    1.41 
  -2   0  -4    7.77    1.16 
  -2   0  -4    7.42    0.98 
   2   0   5   45.34    4.32 
   2   0   5   46.42    3.25 
  -2   0  -5   37.01    2.98 
   2   0   5   46.91    2.55 
  -2   0  -5   40.36    2.63 
   2   0   5   34.18    3.37 
   2   0   6  232.56   10.24 
   2   0   6  267.82    8.74 
  -2   0  -6  223.10    8.86 
   2   0   6  272.25    7.66 
  -2   0  -6  270.53    8.19 
  -2   0  -7    1.87    0.93 
  -2   0  -7    1.75    0.72 
   2   0   7    2.13    1.05 
   2   0   7    2.26    0.89 
   2   0   8   20.41    2.96 
   2   0   8   22.73    2.62 
  -2   0  -8   23.54    2.58 
   2   0   9  123.49    6.51 
   2   0   9  108.34    6.71 
  -2   0  -9  123.97    7.23 
  -2   0  -9  118.09    5.89 
  -2   0 -10  356.49   11.19 
   2   0  10  375.46   12.14 
  -2   0 -10  367.59   12.69 
   2   0  10  331.26   12.58 
  -2   0 -11   56.17    4.45 
   2   0  11   45.40    3.99 
   2   0  11   43.69    4.28 
  -2   0 -11   40.60    3.85 
   2   0  12   48.05    4.17 
   2   0  12   43.72    4.17 
  -2   0 -12   43.44    3.94 
   2   0  13   10.38    2.03 
   2   1 -13    0.59    0.64 
  -2  -1  12   43.40    4.22 
   2   1 -12   31.30    3.30 
   2   1 -11    7.93    2.03 
   2   1 -11   12.00    2.02 
  -2  -1  10   22.07    2.97 
   2   1 -10   18.54    2.40 
   2   1 -10   12.68    2.46 
  -2  -1   9   64.64    5.02 
   2   1  -9   55.16    3.99 
   2   1  -9   51.39    4.68 
  -2  -1   8  391.84   12.91 
   2   1  -8  413.44    7.78 
   2   1  -8  362.68   10.89 
   2   1  -8  347.62   12.48 
   2   1  -7    1.18    0.71 
   2   1  -7    1.92    0.38 
  -2  -1   7    1.35    0.80 
  -2  -1   7    1.41    0.78 
   2   1  -7    0.79    0.50 
   2   1  -7    1.04    0.56 
   2   1  -6   30.82    1.20 
  -2  -1   6   31.01    3.05 
   2   1  -6   33.09    1.43 
   2   1  -6   27.40    2.35 
  -2  -1   6   32.93    3.11 
   2   1  -6   26.14    2.22 
  -2  -1   5   60.27    3.94 
   2   1  -5   61.96    1.72 
   2   1  -5   59.86    1.73 
   2   1  -5   56.53    3.20 
  -2  -1   5   60.77    3.98 
  -2  -1   5   55.79    3.15 
   2   1  -5   53.39    3.02 
  -2  -1   4  361.95    9.89 
   2   1  -4  383.75    6.25 
   2   1  -4  375.25    9.25 
  -2  -1   4  377.94   10.10 
   2   1  -4  364.30    8.89 
  -2  -1   4  377.66    9.06 
  -2  -1   3  287.63    7.27 
   2   1  -3  290.80    6.23 
  -2  -1   3  272.02    6.77 
   2   1  -3  288.25    7.34 
  -2  -1   3  297.81    7.46 
  -2  -1   3  274.23    7.13 
   2   1  -3  275.94    7.19 
  -2  -1   2  244.13    5.19 
   2   1  -2  238.21    6.44 
  -2  -1   2  242.25    6.17 
  -2  -1   2  243.57    5.24 
   2   1  -2  217.80    6.15 
  -2  -1   2  219.47    6.11 
   2   1  -2  225.45    6.19 
  -2  -1   2  230.58    4.92 
  -2  -1   2  210.03    6.89 
  -2  -1   2  237.09    6.19 
   2   1  -2  223.65    6.34 
   2   1  -1   22.80    1.73 
   2   1  -1   22.83    1.78 
  -2  -1   1   25.48    1.58 
   2   1  -1   25.53    2.23 
  -2  -1   1   24.36    1.70 
  -2  -1   1   24.78    1.79 
   2   1  -1   21.98    1.68 
  -2  -1   1   22.65    1.87 
  -2  -1   1   22.17    1.58 
   2   1   0   16.28    1.53 
   2   1   0   19.16    2.25 
  -2  -1   0   16.02    1.53 
  -2  -1   0   15.43    1.41 
  -2  -1   0   16.59    1.33 
   2   1   0   15.30    1.36 
  -2  -1   0   16.68    1.39 
   2   1   0   15.45    1.41 
  -2  -1   0   16.07    1.31 
  -2  -1  -1   22.60    1.54 
  -2  -1  -1   25.77    2.38 
   2   1   1   26.33    2.95 
  -2  -1  -1   21.89    1.68 
  -2  -1  -1   21.01    1.60 
  -2  -1  -1   24.38    1.10 
   2   1   1   20.13    1.81 
  -2  -1  -1   22.12    1.27 
  -2  -1  -2  232.57    4.06 
  -2  -1  -2  232.50    9.00 
   2   1   2  219.65    9.37 
  -2  -1  -2  220.49    6.35 
  -2  -1  -2  222.13    5.64 
   2   1   2  234.31    4.43 
   2   1   2  234.65    4.47 
   2   1   3  274.45    5.89 
   2   1   3  278.51    6.00 
  -2  -1  -3  270.13    7.74 
  -2  -1  -3  254.07    4.91 
   2   1   4  359.97    8.10 
   2   1   4  377.52    6.03 
   2   1   4  368.60    8.24 
  -2  -1  -4  366.37    8.81 
  -2  -1  -5   46.54    2.24 
   2   1   5   55.58    3.05 
   2   1   5   60.67    5.29 
   2   1   5   59.59    3.15 
   2   1   5   58.15    1.94 
  -2  -1  -5   51.10    3.29 
   2   1   5   49.97    4.49 
   2   1   6   28.70    1.60 
   2   1   6   38.05    2.76 
   2   1   6   33.87    3.95 
   2   1   6   39.12    2.75 
  -2  -1  -6   23.74    1.78 
  -2  -1  -6   22.84    2.55 
   2   1   7    1.03    0.38 
  -2  -1  -7    0.94    0.65 
   2   1   7    1.19    0.62 
   2   1   7    1.18    0.61 
   2   1   7    0.87    0.76 
   2   1   8  380.93   11.23 
   2   1   8  392.47   14.52 
   2   1   8  377.65   11.03 
   2   1   9   64.69    4.35 
   2   1   9   67.79    5.82 
  -2  -1  -9   67.82    5.12 
   2   1  10   28.05    2.95 
   2   1  10   22.47    3.29 
  -2  -1 -10   22.55    2.83 
   2   1  11   16.71    2.38 
   2   1  11   18.15    2.90 
  -2  -1 -11   17.09    2.39 
   2   1  12   39.45    3.72 
   2   1  12   47.99    4.66 
  -2  -1 -12   37.97    3.55 
  -2  -2  11   34.77    3.72 
   2   2 -11   25.73    2.70 
  -2  -2  10   80.42    5.60 
   2   2 -10   59.09    4.00 
   2   2  -9   72.28    4.26 
   2   2  -9   69.61    5.41 
   2   2  -8  486.39   12.42 
   2   2  -8  493.71   14.98 
   2   2  -7    1.15    0.55 
   2   2  -7    0.87    0.64 
  -2  -2   7    1.30    0.84 
   2   2  -6  331.31    8.98 
   2   2  -6  345.70    9.19 
   2   2  -6  349.48   10.66 
  -2  -2   5   25.37    2.09 
   2   2  -5   28.81    2.20 
  -2  -2   5   30.89    2.96 
   2   2  -5   25.81    2.11 
   2   2  -5   27.21    2.49 
  -2  -2   4  813.73   15.12 
  -2  -2   4  874.06   18.57 
   2   2  -4  842.30   16.13 
   2   2  -4  871.71   16.33 
  -2  -2   4  836.85   16.05 
   2   2  -4  886.43   17.36 
  -2  -2   3  199.02    6.75 
   2   2  -3  186.49    5.78 
  -2  -2   3  193.95    4.95 
  -2  -2   3  187.69    5.69 
   2   2  -3  188.38    5.78 
  -2  -2   3  201.63    4.79 
   2   2  -3  191.21    6.19 
   2   2  -2   28.27    2.06 
   2   2  -2   22.91    1.80 
  -2  -2   2   24.29    1.28 
  -2  -2   2   30.94    1.33 
  -2  -2   2   21.44    1.72 
  -2  -2   2   25.00    1.76 
   2   2  -2   28.17    1.56 
  -2  -2   2   25.79    1.95 
  -2  -2   2   32.06    1.43 
   2   2  -2   21.81    1.83 
  -2  -2   2   15.35    1.96 
   2   2  -1   12.59    1.31 
   2   2  -1   14.63    1.43 
  -2  -2   1   15.45    1.34 
   2   2  -1   16.25    1.54 
  -2  -2   1   16.83    1.16 
  -2  -2   1   16.87    0.75 
  -2  -2   1   15.80    0.69 
  -2  -2   1   13.53    1.39 
   2   2  -1   14.13    1.54 
  -2  -2   1   12.05    1.56 
   2   2   0 1438.92   23.89 
  -2  -2   0 1390.59   25.62 
   2   2   0 1464.35   25.38 
  -2  -2   0 1388.10   24.06 
  -2  -2   0 1363.46   23.76 
  -2  -2   0 1463.64   23.12 
  -2  -2  -1   12.95    2.02 
   2   2   1   15.80    2.09 
   2   2   1   15.13    0.62 
  -2  -2  -1   15.84    0.94 
  -2  -2  -1   12.72    1.35 
   2   2   1   14.90    1.80 
  -2  -2  -1   14.63    0.86 
  -2  -2  -1   13.03    1.17 
  -2  -2  -2   21.42    1.52 
   2   2   2   24.30    1.03 
   2   2   2   24.77    2.88 
   2   2   2   22.90    1.03 
   2   2   2   20.91    2.30 
  -2  -2  -2   22.58    1.86 
   2   2   3  218.23    4.86 
  -2  -2  -3  190.67    5.25 
   2   2   3  221.23    9.46 
  -2  -2  -3  169.34    6.03 
   2   2   3  218.29    4.75 
   2   2   3  191.79    8.05 
   2   2   4  855.61   14.96 
   2   2   4  853.59   15.01 
  -2  -2  -4  822.07   17.72 
  -2  -2  -4  889.39   16.28 
   2   2   4  907.90   22.30 
   2   2   5   29.86    3.74 
   2   2   5   31.23    2.03 
   2   2   5   29.62    1.99 
  -2  -2  -5   24.63    2.57 
  -2  -2  -5   25.99    2.27 
   2   2   6  342.81    8.86 
   2   2   6  341.37    8.71 
  -2  -2  -6  323.44   10.17 
  -2  -2  -7    1.89    0.86 
   2   2   7    1.31    0.57 
   2   2   7    1.12    0.58 
   2   2   8  572.43   18.77 
  -2  -2  -8  640.67   16.55 
   2   2   9   94.09    6.98 
   2   2   9   88.05    5.04 
  -2  -2  -9   99.73    5.80 
   2   2  10   73.32    6.14 
   2   2  10   76.87    4.88 
   2   2  11   32.60    4.08 
   2   2  11   35.36    3.37 
   2   2  12  609.24   16.24 
   2   3 -10   10.72    2.18 
   2   3  -9   34.65    3.64 
   2   3  -8  225.08    7.08 
   2   3  -8  244.79    9.57 
   2   3  -7    0.75    0.41 
   2   3  -7    0.66    0.54 
   2   3  -6   15.58    2.03 
   2   3  -6   15.51    1.59 
   2   3  -6   18.47    1.83 
   2   3  -5   35.07    2.39 
   2   3  -5   35.52    2.44 
  -2  -3   5   35.11    2.33 
   2   3  -5   34.21    2.77 
   2   3  -4  232.54    6.74 
  -2  -3   4  232.02    6.09 
  -2  -3   4  227.35    6.54 
   2   3  -4  229.83    6.65 
   2   3  -4  221.19    7.27 
   2   3  -3  147.04    5.44 
   2   3  -3  158.08    5.21 
  -2  -3   3  149.84    4.14 
   2   3  -3  163.66    5.58 
  -2  -3   3  147.65    4.89 
   2   3  -2  127.34    4.80 
  -2  -3   2  133.00    3.43 
   2   3  -2  141.14    5.27 
   2   3  -2  134.69    4.80 
   2   3  -2  141.29    3.64 
  -2  -3   2  135.06    5.41 
  -2  -3   2  125.97    4.53 
   2   3  -1   11.84    1.30 
  -2  -3   1   14.26    0.82 
   2   3  -1   15.04    1.39 
  -2  -3   1   13.50    1.38 
   2   3  -1   13.62    1.68 
   2   3   0    7.14    1.14 
  -2  -3   0    6.64    0.53 
  -2  -3   0    6.27    0.96 
   2   3   1   16.31    1.98 
  -2  -3  -1   14.58    0.96 
   2   3   1   15.69    0.92 
  -2  -3  -1   12.61    1.40 
   2   3   1   14.31    1.98 
  -2  -3  -2  124.45    4.79 
   2   3   2  146.52    3.40 
   2   3   2  144.15    6.82 
  -2  -3  -2  142.28    4.21 
   2   3   2  142.89    3.43 
   2   3   2  139.56    7.17 
   2   3   3  165.03    4.08 
   2   3   3  178.42    8.19 
   2   3   3  164.79    4.11 
  -2  -3  -3  176.97    5.62 
   2   3   3  167.03    8.76 
   2   3   4  253.07   10.60 
   2   3   4  239.84    5.70 
  -2  -3  -4  242.06    7.55 
  -2  -3  -4  230.24    6.57 
   2   3   4  239.31    5.65 
  -2  -3  -5   30.04    2.68 
   2   3   5   41.50    4.34 
   2   3   5   42.61    2.30 
  -2  -3  -5   33.11    2.58 
   2   3   5   41.30    2.25 
   2   3   6   18.76    3.07 
   2   3   6   22.63    1.90 
   2   3   6   20.97    1.80 
  -2  -3  -6   14.51    2.03 
   2   3   7    0.50    0.39 
   2   3   7    0.98    0.92 
   2   3   8  245.93   11.81 
   2   3   8  253.28    8.02 
   2   3   9   37.63    3.00 
   2   3  10   13.82    1.92 
   2   3  11   11.63    1.85 
   2   4  -8    6.53    1.49 
   2   4  -7    0.79    0.57 
   2   4  -6   85.38    4.76 
   2   4  -5   15.23    1.86 
   2   4  -4    0.62    0.39 
   2   4  -4    1.70    0.63 
   2   4  -3   92.40    4.17 
   2   4  -3  105.81    4.69 
   2   4  -3   99.55    4.14 
   2   4  -2  412.74    9.86 
   2   4  -2  481.40   11.87 
   2   4  -1    8.90    1.04 
   2   4  -1    8.54    1.51 
   2   4   0  183.21    6.08 
   2   4   0  189.06    8.35 
   2   4   1    8.35    1.38 
  -2  -4  -1    7.01    1.03 
   2   4   1    8.87    2.00 
  -2  -4  -2  436.99    8.27 
   2   4   2  506.41   11.81 
   2   4   3  104.62    5.84 
  -2  -4  -3   87.83    3.84 
   2   4   4    1.12    0.79 
  -2  -4  -4    0.88    0.49 
   2   4   5   18.70    2.86 
  -2  -4  -5   12.80    1.69 
   2   4   6   97.91    6.91 
   2   4   7    0.75    0.83 
   2   4   8    9.37    2.33 
   2   5  -7    0.63    0.56 
   2   5  -6  402.32   11.04 
   2   5  -5   14.72    1.78 
   2   5   1    5.61    1.10 
   2   5   2  212.20    7.85 
   2   5   3   91.49    5.37 
   2   5   4  126.04    6.86 
   2   5   5   17.04    2.68 
   2   5   6  444.72   15.19 
  -3   8   0    1.21    0.71 
  -3   8  -1    3.54    1.26 
  -3   8  -2   40.52    4.05 
  -3   8  -3   56.93    4.79 
  -3   7   6    9.95    1.77 
  -3   7   5   21.24    2.53 
  -3   7   4  118.05    5.49 
  -3   7   4  134.25    6.33 
  -3   7   3   91.36    5.10 
  -3   7   3   80.01    4.59 
  -3   7   2   73.89    4.55 
  -3   7   2   68.59    4.34 
  -3   7   1    6.71    1.36 
  -3   7   1    6.99    1.45 
  -3   7   0    2.36    0.92 
  -3   7   0    1.89    0.79 
  -3   7  -1    7.86    1.48 
  -3   7  -1    6.91    1.56 
  -3   7  -2   73.29    4.54 
  -3   7  -2   67.33    4.93 
  -3   7  -3   87.50    5.01 
  -3   7  -3   73.90    5.25 
  -3   7  -4  133.78    6.57 
  -3   7  -4  107.75    6.50 
  -3   7  -5   23.61    2.81 
  -3   7  -5   15.89    2.52 
  -3   7  -6    7.75    1.79 
   3  -6  -9   18.35    2.89 
   3  -6  -8   43.32    4.20 
  -3   6   8   65.48    4.62 
  -3   6   7    0.84    0.52 
  -3   6   7    1.16    0.69 
   3  -6  -7    0.70    0.60 
   3  -6  -6  511.32   13.87 
  -3   6   6  485.96   12.02 
  -3   6   6  518.93   13.85 
  -3   6   5   25.95    2.63 
   3  -6  -5   21.10    2.24 
  -3   6   5   22.39    2.13 
  -3   6   4  166.08    6.79 
   3  -6  -4  143.69    5.57 
  -3   6   4  156.45    6.03 
  -3   6   3  128.30    5.93 
  -3   6   3  116.37    5.19 
  -3   6   2  304.09    9.46 
   3  -6  -2  296.49    9.36 
   3  -6  -1    9.43    1.53 
  -3   6   1    8.70    1.48 
  -3   6   1    8.57    1.44 
   3  -6   0  533.67   13.82 
  -3   6   0  502.47   13.17 
  -3   6   0  508.25   13.10 
  -3   6   0  514.37    8.86 
  -3   6  -1    7.26    1.42 
  -3   6  -1    8.34    1.02 
   3  -6   1    9.03    1.54 
  -3   6  -1    9.31    1.52 
   3  -6   2  307.57    9.70 
  -3   6  -2  306.47    9.70 
  -3   6  -2  296.14    8.20 
   3  -6   3  128.52    5.55 
  -3   6  -3  125.41    5.93 
  -3   6  -3  108.23    5.97 
  -3   6  -3  116.65    5.34 
   3  -6   4  174.47    6.50 
  -3   6  -4  156.79    6.82 
  -3   6  -4  173.49    7.26 
  -3   6  -5   26.91    2.90 
  -3   6  -5   19.79    2.64 
  -3   6  -5   23.16    2.69 
  -3   6  -6  466.80   14.81 
  -3   6  -6  572.90   15.45 
  -3   6  -7    0.21    0.50 
  -3   6  -7    0.48    0.59 
  -3   6  -8   47.30    4.15 
  -3   6  -8   66.22    5.03 
  -3   6  -9   35.20    3.70 
  -3   5  10   12.13    1.80 
   3  -5 -10    7.60    2.06 
   3  -5  -9   21.79    3.27 
  -3   5   9   35.67    2.99 
   3  -5  -8  176.57    9.08 
  -3   5   8  216.68    7.59 
  -3   5   7    0.42    0.45 
   3  -5  -7    0.50    0.69 
   3  -5  -6   14.89    2.19 
  -3   5   6   16.48    1.89 
   3  -5  -5   32.38    2.88 
  -3   5   5   35.44    2.72 
   3  -5  -5   40.30    3.23 
   3  -5  -4  206.26    7.09 
  -3   5   4  215.04    7.12 
   3  -5  -4  205.44    5.82 
  -3   5   4  224.32    4.76 
  -3   5   3  140.80    3.59 
  -3   5   3  146.74    5.67 
   3  -5  -3  143.77    5.23 
   3  -5  -3  143.37    4.24 
  -3   5   3  156.59    3.34 
   3  -5  -2  124.59    3.48 
   3  -5  -2  123.31    4.37 
  -3   5   2  126.77    5.17 
  -3   5   2  119.64    3.84 
  -3   5   2  131.75    3.05 
  -3   5   1   13.54    1.67 
   3  -5  -1   12.07    1.13 
   3  -5  -1   12.48    0.76 
  -3   5   1   12.84    1.43 
   3  -5  -1   15.65    1.90 
  -3   5   1   13.43    0.95 
  -3   5   0    5.94    0.71 
  -3   5   0    7.41    1.24 
   3  -5   0    7.92    1.37 
   3  -5   0    6.06    0.71 
  -3   5   0    5.39    1.10 
   3  -5   1   14.62    1.83 
  -3   5  -1   12.86    1.71 
   3  -5   1   12.11    0.79 
  -3   5  -1   11.58    1.79 
   3  -5   2  143.55    6.00 
  -3   5  -2  126.08    5.80 
  -3   5  -2  133.11    7.15 
   3  -5   3  162.26    6.34 
   3  -5   3  165.40    6.61 
  -3   5  -3  145.86    6.58 
  -3   5  -3  169.29    8.31 
   3  -5   4  242.54    7.98 
   3  -5   4  244.78    8.56 
  -3   5  -4  264.35   10.77 
   3  -5   5   37.37    2.91 
  -3   5  -5   33.14    1.46 
   3  -5   5   41.58    3.58 
  -3   5  -5   36.16    1.48 
  -3   5  -5   42.85    4.18 
   3  -5   6   17.23    1.98 
  -3   5  -6   16.49    1.22 
  -3   5  -6   17.29    2.66 
  -3   5  -7    0.58    0.64 
  -3   5  -7    0.15    0.49 
  -3   5  -8  186.94    8.60 
  -3   5  -8  269.05   10.53 
  -3   5  -9   42.45    4.10 
  -3   5  -9   30.88    3.30 
  -3   5 -10   14.87    2.49 
  -3   4  12   27.64    2.96 
  -3   4  11   11.16    1.92 
   3  -4 -11    6.46    1.93 
  -3   4  10   15.77    2.18 
   3  -4 -10    9.65    2.31 
  -3   4  10   17.90    2.70 
  -3   4   9   45.53    3.57 
  -3   4   9   51.49    4.29 
   3  -4  -8  235.08    7.32 
   3  -4  -8  231.90   10.52 
  -3   4   8  289.90   10.33 
  -3   4   8  270.70    8.97 
  -3   4   7    0.90    0.55 
   3  -4  -7    0.57    0.39 
   3  -4  -7    1.53    0.71 
  -3   4   7    1.14    0.69 
   3  -4  -6   19.87    1.63 
   3  -4  -6   19.43    2.49 
   3  -4  -6   22.49    2.35 
   3  -4  -6   19.42    2.09 
  -3   4   6   21.37    2.18 
  -3   4   6   23.57    2.53 
   3  -4  -5   40.79    2.19 
   3  -4  -5   38.60    3.17 
   3  -4  -5   51.34    3.47 
  -3   4   5   43.28    3.01 
   3  -4  -5   41.73    2.79 
  -3   4   5   48.62    3.39 
  -3   4   5   41.96    2.16 
   3  -4  -4  275.91    8.40 
   3  -4  -4  293.04    8.85 
  -3   4   4  273.90    8.37 
  -3   4   4  284.32    8.13 
   3  -4  -4  280.41    7.34 
  -3   4   4  276.73    8.53 
  -3   4   4  289.56    6.30 
   3  -4  -3  187.19    6.18 
   3  -4  -3  214.85    7.18 
  -3   4   3  206.91    6.77 
  -3   4   3  199.59    6.59 
   3  -4  -3  185.19    5.33 
  -3   4   3  207.95    4.92 
  -3   4   3  204.43    6.88 
  -3   4   2  171.77    6.09 
   3  -4  -2  181.47    6.36 
   3  -4  -2  163.51    5.29 
  -3   4   2  165.84    5.83 
  -3   4   2  169.87    5.91 
   3  -4  -2  161.85    4.56 
  -3   4   2  172.88    4.39 
  -3   4   1   17.80    1.29 
  -3   4   1   19.51    1.98 
   3  -4  -1   16.28    1.39 
   3  -4  -1   21.24    2.09 
  -3   4   1   20.74    1.97 
   3  -4  -1   17.01    1.20 
  -3   4   1   16.59    1.70 
  -3   4   0   14.42    1.15 
   3  -4   0    9.70    0.80 
   3  -4   0   10.13    1.01 
  -3   4   0   10.23    1.35 
  -3   4   0   12.58    1.55 
   3  -4   0   10.39    1.43 
  -3   4   0   12.80    1.54 
  -3   4  -1   17.63    1.28 
  -3   4  -1   17.64    1.06 
  -3   4  -1   19.29    1.96 
   3  -4   1   17.68    1.24 
   3  -4   1   18.78    1.92 
  -3   4  -1   18.78    1.90 
  -3   4  -1   18.29    1.82 
  -3   4  -2  173.62    5.71 
   3  -4   2  173.07    5.78 
   3  -4   2  166.79    3.55 
  -3   4  -2  174.16    3.32 
  -3   4  -2  164.94    6.20 
  -3   4  -2  187.03    6.14 
   3  -4   3  209.35    6.73 
  -3   4  -3  205.75    3.82 
  -3   4  -3  220.98    6.89 
  -3   4  -3  187.89    6.47 
   3  -4   3  182.08    3.84 
  -3   4  -3  191.14    7.55 
   3  -4   3  211.92    6.75 
   3  -4   4  291.17    8.92 
  -3   4  -4  301.86    6.18 
   3  -4   4  310.18    9.61 
  -3   4  -4  268.81    9.01 
  -3   4  -4  300.61    6.62 
  -3   4  -4  277.93   10.56 
  -3   4  -4  297.37    9.21 
   3  -4   5   46.84    3.35 
  -3   4  -5   54.42    3.87 
   3  -4   5   51.20    3.78 
  -3   4  -5   43.16    2.34 
  -3   4  -5   41.59    3.36 
  -3   4  -5   45.77    4.36 
   3  -4   6   23.12    2.39 
   3  -4   6   24.39    2.77 
  -3   4  -6   20.58    1.89 
  -3   4  -6   18.79    2.38 
  -3   4  -6   24.75    3.37 
  -3   4  -7    1.08    0.86 
  -3   4  -7    1.46    0.75 
   3  -4   7    0.85    0.55 
   3  -4   7    0.35    0.51 
   3  -4   8  239.28    8.97 
  -3   4  -8  228.72    9.33 
   3  -4   9   38.10    3.37 
  -3   4  -9   35.58    3.43 
  -3   4 -10   14.56    2.45 
  -3   4 -10   14.99    2.35 
  -3   4 -11   11.44    2.19 
  -3   4 -11   10.17    2.02 
   3  -3 -11    6.03    1.47 
  -3   3  11   12.20    2.27 
   3  -3 -11    8.92    2.16 
   3  -3 -10  265.08   11.76 
   3  -3 -10  264.02    9.76 
   3  -3  -9   43.13    4.34 
   3  -3  -9   46.29    3.63 
   3  -3  -8  102.40    6.46 
   3  -3  -8  104.95    5.26 
  -3   3   8  118.17    6.22 
   3  -3  -7    1.21    0.58 
   3  -3  -7    1.11    0.71 
  -3   3   7    1.05    0.64 
   3  -3  -6  940.95   18.32 
   3  -3  -6  993.96   21.13 
   3  -3  -6 1010.40   19.72 
   3  -3  -5   51.39    2.90 
   3  -3  -5   49.79    3.50 
  -3   3   5   60.75    3.64 
   3  -3  -5   48.31    3.08 
  -3   3   5   58.80    3.64 
   3  -3  -4  309.55    7.76 
   3  -3  -4  317.50    9.05 
  -3   3   4  330.52    9.02 
  -3   3   4  319.64    9.00 
   3  -3  -4  316.10    8.11 
  -3   3   4  326.75    9.06 
  -3   3   4  344.52    7.53 
   3  -3  -3  223.19    6.09 
   3  -3  -3  233.60    7.03 
  -3   3   3  247.39    7.14 
   3  -3  -3  233.26    6.31 
  -3   3   3  237.98    7.07 
  -3   3   3  257.99    6.11 
  -3   3   2  486.04   11.39 
   3  -3  -2  547.50   11.44 
   3  -3  -2  545.23   10.67 
  -3   3   2  496.71   11.35 
  -3   3   2  593.22   10.70 
  -3   3   1   22.77    1.85 
  -3   3   1   21.46    1.62 
  -3   3   1   24.29    1.93 
   3  -3  -1   18.60    1.55 
  -3   3   1   18.75    1.41 
   3  -3  -1   19.23    1.43 
  -3   3   0  751.62   15.63 
   3  -3   0  843.57   15.05 
  -3   3   0  736.56   15.61 
  -3   3   0  829.89   16.07 
  -3   3   0  905.71   14.59 
   3  -3   0  846.69   14.39 
  -3   3  -1   21.33    1.52 
   3  -3   1   18.09    1.43 
  -3   3  -1   23.41    1.94 
  -3   3  -1   19.12    1.75 
  -3   3  -1   21.26    1.47 
  -3   3  -1   24.92    2.01 
   3  -3   1   19.96    1.40 
  -3   3  -2  524.78   12.33 
   3  -3   2  544.23   13.10 
  -3   3  -2  615.04   11.28 
  -3   3  -2  560.61   12.53 
   3  -3   2  589.51   11.14 
  -3   3  -2  626.05   11.33 
   3  -3   3  248.67    8.05 
  -3   3  -3  252.34    6.38 
  -3   3  -3  261.80    6.38 
  -3   3  -3  253.40    7.63 
   3  -3   3  249.72    6.41 
  -3   3  -3  242.96    7.57 
  -3   3  -3  255.29    8.14 
  -3   3  -4  342.63    9.75 
   3  -3   4  332.30    9.87 
   3  -3   4  305.29    7.88 
  -3   3  -4  336.20    7.69 
  -3   3  -4  341.71    8.26 
  -3   3  -4  319.08    9.31 
  -3   3  -4  326.54   10.40 
   3  -3   5   52.87    3.71 
  -3   3  -5   49.28    2.67 
  -3   3  -5   53.60    3.25 
  -3   3  -5   46.30    3.33 
  -3   3  -5   44.50    3.92 
   3  -3   5   45.28    3.10 
   3  -3   6  829.78   18.94 
  -3   3  -6  806.78   18.45 
  -3   3  -7    0.81    0.58 
   3  -3   7    0.59    0.60 
   3  -3   7    0.83    0.68 
   3  -3   8  106.57    6.07 
  -3   3  -8   92.42    5.47 
   3  -3   9   49.49    4.11 
  -3   3  -9   41.32    3.57 
   3  -3  10  297.56   10.54 
  -3   3 -10  354.88   11.98 
  -3   3 -11   13.85    2.37 
  -3   3 -11   10.32    1.99 
  -3   3 -12  268.37   10.72 
   3  -2 -12   23.85    3.36 
   3  -2 -12   17.25    2.77 
   3  -2 -11    7.18    1.76 
   3  -2 -11    9.02    2.05 
  -3   2  11   13.77    2.46 
  -3   2  10   19.44    2.78 
   3  -2 -10   13.65    2.29 
   3  -2  -9   54.20    4.18 
  -3   2   9   60.13    4.67 
   3  -2  -9   50.14    4.17 
   3  -2  -8  335.93   11.75 
   3  -2  -8  321.61   10.52 
  -3   2   8  348.57   11.39 
   3  -2  -8  334.90   10.93 
  -3   2   7    0.99    0.61 
   3  -2  -7    1.50    0.69 
   3  -2  -7    1.40    0.66 
   3  -2  -7    1.23    0.68 
   3  -2  -6   32.24    2.92 
  -3   2   6   30.90    2.63 
  -3   2   6   30.02    2.64 
   3  -2  -6   32.28    2.68 
   3  -2  -6   26.49    2.46 
   3  -2  -6   26.90    2.47 
   3  -2  -5   53.60    3.55 
   3  -2  -5   57.64    3.30 
  -3   2   5   63.17    3.49 
   3  -2  -5   53.71    3.23 
  -3   2   5   62.37    3.53 
   3  -2  -5   56.07    3.33 
   3  -2  -4  374.69    9.27 
   3  -2  -4  382.83    9.94 
   3  -2  -4  354.10    9.02 
  -3   2   4  365.41    9.13 
  -3   2   4  370.77    9.23 
  -3   2   4  365.80    9.28 
   3  -2  -4  371.49    9.08 
   3  -2  -3  258.37    7.10 
   3  -2  -3  261.55    7.47 
  -3   2   3  276.82    7.28 
   3  -2  -3  271.44    7.24 
  -3   2   3  273.04    7.24 
   3  -2  -3  258.99    6.97 
  -3   2   3  269.89    7.24 
   3  -2  -2  211.92    6.08 
  -3   2   2  234.34    6.32 
   3  -2  -2  215.00    6.38 
   3  -2  -2  234.56    6.28 
  -3   2   2  224.21    6.07 
   3  -2  -2  219.25    6.06 
   3  -2  -2  238.91    5.94 
  -3   2   2  210.09    6.46 
  -3   2   2  214.52    5.95 
  -3   2   2  236.47    6.10 
  -3   2   1   22.70    1.69 
  -3   2   1   26.16    1.76 
  -3   2   1   24.16    1.76 
   3  -2  -1   27.02    1.71 
   3  -2  -1   20.36    1.71 
  -3   2   1   24.86    1.71 
  -3   2   1   23.04    1.72 
   3  -2  -1   26.08    1.81 
   3  -2  -1   22.66    1.68 
  -3   2   1   23.02    1.82 
  -3   2   0   15.25    1.35 
  -3   2   0   22.23    1.65 
   3  -2   0   18.76    1.50 
  -3   2   0   16.68    1.45 
  -3   2   0   21.97    1.64 
   3  -2   0   17.98    1.55 
  -3   2   0   17.74    1.59 
  -3   2   0   18.26    1.51 
   3  -2   0   16.28    1.40 
   3  -2   0   18.61    1.37 
   3  -2   1   25.94    1.63 
   3  -2   1   24.28    2.17 
  -3   2  -1   24.44    1.76 
   3  -2   1   23.57    1.80 
   3  -2   1   24.89    1.72 
  -3   2  -1   28.18    1.88 
  -3   2  -1   21.60    1.75 
  -3   2  -1   26.87    1.84 
  -3   2  -1   23.37    1.74 
   3  -2   1   23.85    1.72 
   3  -2   2  221.97    7.46 
  -3   2  -2  233.81    6.49 
   3  -2   2  246.52    6.21 
   3  -2   2  242.96    6.59 
  -3   2  -2  239.30    6.28 
   3  -2   2  224.71    6.41 
  -3   2  -2  225.14    6.46 
  -3   2  -2  226.71    6.21 
  -3   2  -3  283.52    7.43 
   3  -2   3  266.89    8.70 
  -3   2  -3  274.57    7.03 
   3  -2   3  289.87    7.78 
   3  -2   3  276.53    7.47 
  -3   2  -3  270.48    7.48 
  -3   2  -3  274.90    7.72 
   3  -2   4  393.47   10.17 
   3  -2   4  371.46   11.07 
  -3   2  -4  358.61    9.56 
  -3   2  -4  406.10   10.04 
  -3   2  -4  393.93   10.66 
   3  -2   4  361.87    9.47 
  -3   2  -5   53.06    3.30 
   3  -2   5   63.42    4.38 
   3  -2   5   66.64    4.03 
  -3   2  -5   57.88    3.79 
  -3   2  -5   52.43    3.85 
   3  -2   5   48.63    3.31 
   3  -2   6   26.71    3.00 
  -3   2  -6   23.73    2.88 
  -3   2  -6   25.35    2.47 
   3  -2   6   22.97    2.61 
  -3   2  -7    1.77    0.92 
  -3   2  -7    0.96    0.61 
   3  -2   7    0.76    0.70 
   3  -2   8  313.64   11.96 
  -3   2  -8  296.49    9.95 
   3  -2   9   48.37    4.21 
  -3   2  -9   59.23    5.22 
  -3   2  -9   48.91    3.74 
   3  -2  10   17.95    2.55 
  -3   2 -10   22.66    3.12 
  -3   2 -10   20.67    2.62 
   3  -2  11   12.18    2.07 
  -3   2 -11   15.11    2.49 
  -3   2 -11   15.73    2.40 
   3  -2  12   31.64    3.18 
  -3   2 -12   36.41    3.71 
  -3   2 -12   42.50    3.94 
   3  -1 -12   26.62    3.41 
   3  -1 -12   15.60    2.81 
   3  -1 -11   15.58    2.58 
  -3   1  11   18.09    2.86 
   3  -1 -10   16.63    2.58 
  -3   1  10   21.89    3.05 
   3  -1 -10   14.67    2.50 
   3  -1  -9   52.26    4.36 
  -3   1   9   58.19    4.69 
   3  -1  -9   49.00    4.34 
   3  -1  -8  348.73   11.44 
  -3   1   8  342.66   11.58 
   3  -1  -8  317.84   10.76 
   3  -1  -8  339.95   11.54 
   3  -1  -7    1.04    0.68 
  -3   1   7    1.80    0.78 
   3  -1  -7    2.75    0.92 
  -3   1   7    1.69    0.77 
   3  -1  -7    1.47    0.67 
  -3   1   6   31.87    2.74 
   3  -1  -6   29.35    2.65 
  -3   1   6   32.16    2.68 
   3  -1  -6   25.45    2.32 
   3  -1  -6   28.43    2.67 
   3  -1  -5   63.23    3.02 
   3  -1  -5   56.99    3.32 
  -3   1   5   66.40    3.57 
  -3   1   5   68.11    3.55 
  -3   1   5   55.56    3.35 
   3  -1  -5   51.92    3.18 
   3  -1  -5   59.33    3.64 
   3  -1  -4  360.93    9.63 
  -3   1   4  357.23    8.58 
  -3   1   4  362.65    8.70 
  -3   1   4  387.63    9.51 
   3  -1  -4  367.86    9.19 
   3  -1  -4  389.87    9.83 
   3  -1  -3  272.74    7.65 
  -3   1   3  277.75    7.47 
   3  -1  -3  256.30    7.54 
  -3   1   3  274.05    6.64 
   3  -1  -3  269.60    6.77 
  -3   1   3  272.10    6.66 
   3  -1  -3  263.88    7.22 
   3  -1  -2  212.94    6.43 
  -3   1   2  225.07    5.49 
   3  -1  -2  231.70    5.64 
   3  -1  -2  226.27    5.33 
   3  -1  -2  212.51    6.53 
  -3   1   2  228.56    6.49 
   3  -1  -2  220.56    6.32 
  -3   1   2  222.65    5.38 
   3  -1  -1   21.81    1.82 
   3  -1  -1   25.04    1.47 
  -3   1   1   24.91    1.42 
   3  -1  -1   25.37    2.07 
  -3   1   1   23.16    1.78 
   3  -1  -1   21.18    1.82 
   3  -1  -1   24.83    1.38 
  -3   1   1   23.55    1.86 
  -3   1   1   24.78    1.42 
   3  -1  -1   23.23    1.80 
  -3   1   0   16.95    1.47 
   3  -1   0   13.91    1.61 
   3  -1   0   17.36    1.56 
  -3   1   0   15.95    1.48 
   3  -1   0   18.56    1.15 
   3  -1   0   15.83    1.56 
   3  -1   0   19.03    1.27 
  -3   1   0   19.30    1.24 
  -3   1   0   16.22    1.42 
  -3   1   0   18.37    1.22 
   3  -1   1   25.44    1.35 
  -3   1  -1   26.85    1.55 
   3  -1   1   22.84    1.90 
  -3   1  -1   25.27    1.75 
   3  -1   1   24.97    1.42 
   3  -1   1   23.42    1.86 
   3  -1   2  217.85    7.92 
  -3   1  -2  230.40    6.07 
   3  -1   2  252.77    5.64 
   3  -1   2  254.08    5.95 
   3  -1   2  241.71    7.17 
  -3   1  -2  224.87    5.99 
   3  -1   3  273.76    9.66 
   3  -1   3  284.91    8.30 
   3  -1   3  308.37    7.43 
   3  -1   3  308.97    7.06 
  -3   1  -3  280.52    7.06 
  -3   1  -4  376.20    8.88 
   3  -1   4  375.43   10.23 
   3  -1   5   58.72    4.67 
  -3   1  -5   55.81    3.75 
  -3   1  -5   55.50    3.15 
   3  -1   5   50.73    3.57 
   3  -1   6   30.70    3.55 
   3  -1   6   31.99    2.96 
  -3   1  -6   24.26    2.70 
  -3   1  -6   24.22    2.22 
   3  -1   6   24.28    2.85 
  -3   1  -7    1.09    0.72 
  -3   1  -7    0.98    0.56 
   3  -1   7    1.97    0.88 
   3  -1   7    1.12    0.85 
   3  -1   8  301.09   11.88 
  -3   1  -8  315.13   11.70 
  -3   1  -8  332.58    9.80 
   3  -1   9   52.13    4.65 
  -3   1  -9   61.31    5.38 
  -3   1  -9   63.34    4.25 
   3  -1  10   17.44    2.67 
  -3   1 -10   22.03    3.13 
  -3   1 -10   26.85    2.90 
   3  -1  11   12.55    2.18 
  -3   1 -11   16.53    2.62 
  -3   1 -11   17.25    2.34 
   3  -1  12   42.69    3.89 
   3  -1  12   36.44    3.68 
  -3   1 -12   32.86    3.49 
   3   0 -12  213.54    9.67 
  -3   0  12  277.08   11.40 
   3   0 -11   10.73    2.10 
   3   0 -11    8.85    2.14 
   3   0 -10  376.51   12.53 
  -3   0  10  396.03   13.49 
   3   0  -9   50.92    4.11 
  -3   0   9   52.86    4.48 
   3   0  -9   51.60    4.62 
   3   0  -8  111.67    5.88 
  -3   0   8  121.62    6.48 
   3   0  -8  109.03    6.39 
   3   0  -7    0.70    0.55 
   3   0  -7    0.79    0.59 
   3   0  -7    1.12    0.37 
  -3   0   7    1.96    0.82 
  -3   0   7    1.70    0.79 
  -3   0   6  893.57   19.17 
   3   0  -6  929.78   15.93 
  -3   0   6  901.34   19.07 
   3   0  -5   48.83    3.26 
  -3   0   5   61.31    3.34 
   3   0  -5   55.68    2.41 
  -3   0   5   62.70    3.34 
  -3   0   5   49.81    3.18 
   3   0  -5   48.57    3.08 
   3   0  -5   51.84    3.54 
   3   0  -4  343.68    8.25 
   3   0  -4  322.61    9.17 
   3   0  -4  326.37    9.25 
  -3   0   4  357.55    8.25 
  -3   0   4  353.65    8.21 
  -3   0   4  337.22    9.03 
   3   0  -4  343.13    9.57 
   3   0  -3  244.78    7.43 
   3   0  -3  259.86    6.98 
   3   0  -3  239.43    7.35 
   3   0  -3  247.54    7.00 
  -3   0   3  257.22    5.80 
  -3   0   3  249.09    5.66 
  -3   0   3  254.55    7.34 
  -3   0   2  555.13    5.81 
  -3   0   2  570.30    9.49 
   3   0  -1   22.43    2.09 
  -3   0   1   23.25    0.97 
   3   0  -1   21.27    1.13 
  -3   0   1   22.95    0.98 
  -3   0   1   20.70    1.85 
  -3   0   0  872.31   13.07 
  -3   0   0  852.05   16.57 
   3   0   0  889.71   12.91 
   3   0   0  894.52   12.99 
  -3   0   0  853.28   15.34 
  -3   0   0  905.15   16.98 
   3   0   1   22.17    2.49 
   3   0   1   23.43    0.92 
  -3   0  -1   21.66    1.45 
   3   0   1   20.79    1.98 
  -3   0  -1   18.12    1.71 
   3   0   1   23.69    0.87 
   3   0   1   19.07    1.82 
  -3   0  -2  588.26   12.87 
   3   0   2  629.32   10.04 
   3   0   2  593.15   11.42 
   3   0   2  629.01   10.27 
  -3   0  -2  626.00   11.06 
   3   0   2  607.65   13.80 
  -3   0  -3  263.93    6.09 
   3   0   3  264.37    7.11 
   3   0   3  281.86    6.33 
  -3   0  -3  239.71    7.61 
   3   0   3  265.58    8.60 
   3   0   3  292.48    6.18 
   3   0   4  359.59    9.17 
   3   0   4  338.90    7.15 
  -3   0  -4  333.56    9.77 
  -3   0  -4  326.50    7.57 
   3   0   4  331.08   10.28 
   3   0   5   56.77    5.19 
   3   0   5   59.00    3.44 
   3   0   5   49.16    2.31 
  -3   0  -5   52.88    3.87 
  -3   0  -5   51.46    3.41 
  -3   0  -5   46.57    2.62 
   3   0   5   46.78    3.74 
   3   0   6  878.97   24.03 
   3   0   6 1024.24   17.09 
  -3   0  -6  937.89   20.46 
   3   0   6 1087.01   20.23 
  -3   0  -6  873.24   17.56 
   3   0   6  874.68   22.37 
  -3   0  -7    0.67    0.62 
  -3   0  -7    1.23    0.55 
   3   0   7    0.88    0.86 
   3   0   7    2.02    0.79 
   3   0   8  138.06    6.43 
  -3   0  -8  134.14    5.61 
   3   0   9   62.35    4.34 
   3   0   9   52.03    4.85 
  -3   0  -9   50.29    4.64 
   3   0  10  443.88   12.91 
  -3   0 -10  451.82   14.83 
   3   0  11   15.07    2.23 
   3   0  11   14.23    2.53 
  -3   0 -11   15.76    2.51 
   3   0  12  280.38   10.12 
  -3   0 -12  261.36   10.13 
   3   1 -12   24.62    2.96 
   3   1 -11   10.18    1.90 
  -3  -1  11   12.09    2.27 
  -3  -1  10   16.77    2.60 
   3   1 -10   15.47    2.22 
   3   1 -10   12.84    2.47 
  -3  -1   9   46.46    4.09 
   3   1  -9   41.47    3.51 
   3   1  -9   43.53    4.25 
  -3  -1   8  233.99    9.32 
   3   1  -8  285.99    9.39 
   3   1  -7    1.51    0.69 
  -3  -1   7    0.82    0.60 
  -3  -1   7    0.72    0.59 
  -3  -1   6   22.85    2.29 
   3   1  -6   23.47    2.32 
  -3  -1   6   24.93    2.36 
   3   1  -5   47.10    1.94 
  -3  -1   5   50.45    2.97 
   3   1  -5   43.51    1.44 
   3   1  -5   42.95    3.05 
  -3  -1   5   52.42    3.03 
  -3  -1   5   42.31    2.94 
   3   1  -5   43.39    2.94 
   3   1  -4  313.02    7.36 
  -3  -1   4  324.56    7.41 
   3   1  -4  335.31    6.12 
   3   1  -4  284.57    8.51 
  -3  -1   4  322.29    7.41 
  -3  -1   4  273.48    7.33 
  -3  -1   4  283.81    8.23 
   3   1  -4  286.22    8.24 
   3   1  -4  289.51    8.88 
   3   1  -3  200.60    6.76 
   3   1  -3  219.04    6.64 
  -3  -1   3  216.41    4.73 
  -3  -1   3  216.19    4.72 
   3   1  -3  187.91    6.43 
  -3  -1   3  200.66    6.58 
   3   1  -3  192.71    6.32 
  -3  -1   3  207.17    4.90 
   3   1  -2  166.14    5.84 
   3   1  -2  183.19    6.70 
  -3  -1   2  171.80    3.04 
   3   1  -2  166.02    5.93 
  -3  -1   2  165.97    3.08 
  -3  -1   2  162.01    5.73 
   3   1  -2  165.70    5.66 
  -3  -1   2  170.18    3.05 
  -3  -1   2  172.81    2.99 
   3   1  -1   16.62    1.66 
   3   1  -1   19.44    2.32 
   3   1  -1   17.22    1.80 
  -3  -1   1   15.92    1.67 
   3   1  -1   17.01    1.68 
  -3  -1   1   16.86    1.71 
  -3  -1   0   10.38    1.31 
   3   1   0   12.32    2.05 
   3   1   0    9.64    1.40 
  -3  -1   0    9.53    1.30 
   3   1   0   10.40    1.35 
  -3  -1   0    8.88    1.11 
  -3  -1  -1   15.96    1.32 
   3   1   1   21.13    2.88 
  -3  -1  -1   18.40    1.18 
   3   1   1   17.36    1.94 
  -3  -1  -1   15.19    1.63 
  -3  -1  -2  168.13    4.64 
   3   1   2  181.01    9.22 
  -3  -1  -2  178.95    3.89 
  -3  -1  -2  160.32    5.79 
   3   1   2  173.99    6.86 
   3   1   3  199.36    9.94 
   3   1   3  212.91    4.30 
   3   1   3  212.06    4.36 
  -3  -1  -3  202.51    4.28 
   3   1   4  258.37   10.84 
   3   1   4  293.59    5.12 
   3   1   4  298.02    5.25 
  -3  -1  -4  280.92    7.89 
  -3  -1  -4  261.33    3.65 
   3   1   5   45.94    2.50 
   3   1   5   47.89    2.56 
  -3  -1  -5   37.56    3.23 
  -3  -1  -5   43.89    3.05 
  -3  -1  -5   39.35    1.70 
   3   1   6   21.82    1.93 
   3   1   6   23.34    1.99 
  -3  -1  -6   16.33    2.31 
  -3  -1  -6   20.48    2.27 
   3   1   6   20.39    3.03 
  -3  -1  -7    0.50    0.52 
   3   1   7    1.45    0.99 
   3   1   7    1.00    0.51 
  -3  -1  -7    0.49    0.57 
   3   1   7    0.82    0.47 
   3   1   8  303.43    9.19 
   3   1   8  296.46   12.35 
   3   1   9   53.33    3.75 
   3   1   9   52.28    5.04 
  -3  -1  -9   53.58    4.73 
   3   1  10   20.42    2.43 
   3   1  10   20.67    3.25 
  -3  -1 -10   19.16    2.79 
   3   1  11   15.77    2.22 
   3   1  11   12.88    2.56 
  -3  -1 -11   12.20    2.10 
   3   1  12   34.71    3.33 
   3   2 -10   12.38    1.91 
   3   2 -10   11.30    2.32 
   3   2  -9   37.18    3.16 
   3   2  -9   36.79    3.89 
   3   2  -8  231.65    8.15 
   3   2  -8  243.51    9.86 
   3   2  -7    0.53    0.44 
   3   2  -7    0.98    0.70 
   3   2  -6   16.73    1.90 
   3   2  -6   17.49    2.23 
   3   2  -5   31.39    2.53 
  -3  -2   5   33.76    2.60 
   3   2  -5   31.61    2.82 
   3   2  -4  220.07    7.51 
   3   2  -4  221.37    7.24 
  -3  -2   4  229.77    7.08 
   3   2  -4  222.28    6.98 
   3   2  -3  151.12    5.86 
   3   2  -3  158.90    3.89 
   3   2  -3  153.25    5.86 
  -3  -2   3  153.77    5.61 
   3   2  -3  152.28    5.54 
   3   2  -2  127.51    5.10 
   3   2  -2  133.60    4.51 
   3   2  -2  127.77    5.39 
  -3  -2   2  128.89    4.97 
   3   2  -2  128.47    5.02 
   3   2  -1   10.99    1.41 
   3   2  -1   13.17    1.65 
   3   2  -1   13.04    1.72 
  -3  -2   1   11.77    1.45 
   3   2  -1   13.12    1.57 
   3   2   0    7.65    1.49 
  -3  -2   0    6.94    1.13 
   3   2   0    6.89    1.27 
   3   2   1   15.42    2.30 
  -3  -2  -1   14.47    0.85 
  -3  -2  -1   11.64    1.48 
   3   2   1   14.06    1.93 
   3   2   2  147.78    7.68 
   3   2   2  138.84    6.53 
  -3  -2  -3  139.69    5.67 
   3   2   3  152.08    7.17 
   3   2   4  252.11   11.11 
   3   2   4  241.16    5.00 
   3   2   4  237.29    4.88 
   3   2   4  237.67   10.01 
   3   2   5   35.79    4.12 
   3   2   5   37.71    1.94 
   3   2   5   38.86    1.95 
  -3  -2  -5   28.51    2.75 
  -3  -2  -5   34.75    2.70 
   3   2   5   35.89    4.09 
   3   2   6   15.51    2.84 
   3   2   6   18.78    1.51 
   3   2   6   17.92    1.49 
  -3  -2  -6   13.08    2.00 
  -3  -2  -6   16.40    2.04 
  -3  -2  -7    0.68    0.59 
   3   2   7    0.74    0.39 
   3   2   7    0.62    0.74 
   3   2   8  239.02    7.39 
   3   2   9   39.90    2.99 
   3   3  -8   59.66    4.59 
   3   3  -7    0.91    0.51 
   3   3  -7    1.12    0.71 
   3   3  -6  576.95   14.67 
   3   3  -6  555.44   13.04 
   3   3  -5   21.15    2.27 
   3   3  -5   22.98    2.17 
   3   3  -4  158.67    6.26 
   3   3  -4  164.95    6.24 
  -3  -3   4  154.23    5.61 
   3   3  -3  110.54    4.89 
  -3  -3   3  111.04    4.58 
   3   3  -2  245.20    7.67 
   3   3  -2  307.61    6.41 
  -3  -3   2  266.98    7.74 
   3   3  -2  307.11    9.22 
   3   3  -1    7.85    1.08 
  -3  -3   1    7.50    1.16 
   3   3  -1    8.21    1.48 
   3   3   0  542.87   12.68 
  -3  -3   0  510.59   11.90 
   3   3   0  553.31   14.39 
   3   3   1    9.60    1.62 
  -3  -3  -1    7.59    1.21 
   3   3   1    7.09    1.53 
  -3  -3  -2  282.03    8.35 
   3   3   2  291.32   10.68 
  -3  -3  -3  112.66    5.02 
   3   3   3  122.82    7.39 
   3   3   4  189.93    9.29 
   3   3   4  169.68    9.37 
   3   3   5   27.15    3.59 
   3   3   6  656.58   20.05 
   3   3   7    0.67    0.83 
   3   3   8   67.69    6.03 
   3   4  -7    1.08    0.71 
   3   4  -6    9.72    1.64 
   3   4  -5   18.59    2.08 
   3   4  -4  113.62    5.04 
   3   4  -3   70.69    3.71 
   3   4  -2   75.23    4.61 
   3   4  -1    7.69    1.57 
   3   4   0    7.40    1.65 
   3   4   1    7.49    1.87 
   3   4   1    7.60    1.35 
   3   4   2   75.05    4.69 
   3   4   2   68.11    5.91 
   3   4   3   85.10    5.45 
   3   4   4  135.02    7.41 
   3   4   5   21.37    3.08 
   3   4   6   12.02    2.45 
  -4   8   2    3.67    1.15 
  -4   8   1    2.77    1.05 
  -4   8   0  565.15   15.48 
  -4   8  -1    2.88    1.11 
  -4   8  -2    3.32    1.23 
  -4   7   6    9.47    1.58 
  -4   7   5   22.16    2.63 
  -4   7   5   17.66    2.16 
  -4   7   4  128.18    6.37 
  -4   7   4  121.56    5.83 
  -4   7   3   90.27    5.20 
  -4   7   3   77.30    4.58 
  -4   7   2   72.46    4.62 
  -4   7   2   66.61    4.30 
  -4   7   1    7.87    1.50 
  -4   7   1    7.20    1.46 
  -4   7   0    2.35    0.92 
  -4   7   0    4.61    1.21 
  -4   7  -1    8.48    1.58 
  -4   7  -1    6.58    1.45 
  -4   7  -2   78.16    4.90 
  -4   7  -2   63.65    4.57 
   4  -7   3   87.70    4.93 
  -4   7  -3   89.21    5.27 
  -4   7  -3   74.68    5.09 
  -4   7  -4  108.02    6.39 
  -4   7  -4  134.34    6.73 
  -4   7  -5   22.67    2.84 
  -4   7  -5   14.59    2.37 
  -4   7  -6   10.60    1.89 
  -4   7  -7    0.54    0.63 
  -4   6   9   43.11    3.47 
  -4   6   8    7.88    1.51 
   4  -6  -8    7.47    1.78 
  -4   6   7    1.08    0.65 
   4  -6  -7    0.64    0.63 
  -4   6   6   83.14    4.64 
   4  -6  -6   84.45    5.03 
   4  -6  -5   14.65    1.94 
  -4   6   5   15.56    1.97 
  -4   6   4   10.68    1.58 
   4  -6  -4    1.75    0.67 
   4  -6  -3   88.88    4.05 
  -4   6   3   91.57    4.75 
   4  -6  -2  394.67    8.88 
  -4   6   2  435.18   11.33 
  -4   6   1    7.75    1.42 
  -4   6   1    7.29    1.22 
  -4   6   0  163.89    6.78 
  -4   6   0  177.34    7.12 
  -4   6  -1    7.84    1.48 
  -4   6  -1    7.09    1.49 
  -4   6  -1    8.94    1.56 
  -4   6  -2  449.11   12.55 
  -4   6  -2  428.45   12.53 
  -4   6  -2  456.07   14.16 
   4  -6   3  104.80    5.45 
  -4   6  -3  108.59    5.69 
  -4   6  -3   87.49    5.24 
  -4   6  -3  105.06    6.54 
  -4   6  -4    0.58    0.58 
  -4   6  -4    1.49    0.92 
  -4   6  -4    0.91    0.61 
   4  -6   4    0.86    0.57 
   4  -6   5   16.60    2.14 
  -4   6  -5   17.49    2.42 
  -4   6  -5   18.46    2.79 
  -4   6  -6  102.34    6.60 
  -4   6  -7    0.57    0.65 
  -4   6  -8    5.47    1.50 
  -4   6  -8    9.72    1.99 
  -4   6  -9   49.72    4.35 
  -4   5  10  256.62    9.46 
  -4   5   9   36.15    3.29 
  -4   5   9   43.14    3.99 
   4  -5  -8   63.35    5.14 
  -4   5   8   71.59    4.54 
  -4   5   8   78.13    5.15 
  -4   5   7    0.88    0.57 
  -4   5   7    0.80    0.63 
   4  -5  -7    0.41    0.53 
  -4   5   6  610.29   15.00 
  -4   5   6  600.30   15.40 
   4  -5  -5   28.83    2.76 
  -4   5   5   29.32    2.69 
   4  -5  -5   35.72    3.07 
  -4   5   5   32.97    2.97 
  -4   5   4  201.46    7.47 
   4  -5  -4  197.21    7.07 
  -4   5   4  200.30    7.32 
   4  -5  -4  188.99    5.82 
  -4   5   3  150.23    6.24 
   4  -5  -3  138.92    5.41 
  -4   5   3  148.19    6.07 
   4  -5  -3  139.14    4.61 
  -4   5   2  352.86   10.27 
   4  -5  -2  331.63    8.58 
   4  -5  -2  357.29   10.09 
  -4   5   2  345.46    9.82 
   4  -5  -2  325.27    7.46 
   4  -5  -1   10.43    1.23 
  -4   5   1   13.29    1.76 
   4  -5  -1   11.67    1.66 
  -4   5   1   10.26    1.51 
   4  -5  -1    9.35    0.94 
   4  -5   0  568.15   11.72 
   4  -5   0  592.40   14.53 
  -4   5   0  591.51   14.48 
  -4   5   0  608.79   14.42 
   4  -5   0  638.41   11.06 
  -4   5   0  651.23   13.33 
   4  -5   1   11.97    1.68 
   4  -5   1   10.95    1.10 
  -4   5  -1   10.93    0.96 
  -4   5  -1   10.92    1.56 
  -4   5  -1   12.02    1.70 
  -4   5  -2  371.44   10.66 
   4  -5   2  343.61   10.57 
  -4   5  -2  357.87    7.82 
   4  -5   2  344.39   10.24 
  -4   5  -2  349.20    7.01 
   4  -5   2  353.08    7.61 
  -4   5  -2  349.62   10.78 
   4  -5   3  154.07    6.65 
  -4   5  -3  165.76    6.76 
   4  -5   3  150.01    6.29 
  -4   5  -3  148.51    3.87 
   4  -5   4  220.00    7.89 
  -4   5  -4  218.01    7.83 
  -4   5  -4  191.91    7.50 
  -4   5  -4  190.09    8.47 
   4  -5   5   33.21    3.09 
  -4   5  -5   36.81    3.39 
  -4   5  -5   29.50    1.87 
  -4   5  -5   26.34    2.80 
  -4   5  -5   27.86    3.39 
   4  -5   6  660.63   16.68 
  -4   5  -6  705.75   13.34 
  -4   5  -7    0.76    0.82 
  -4   5  -7    0.44    0.55 
   4  -5   7    1.31    0.74 
   4  -5   8   68.21    4.61 
  -4   5  -8   56.07    4.53 
  -4   5  -9   43.34    4.27 
  -4   5  -9   28.32    3.17 
  -4   4  11   27.26    3.14 
  -4   4  10  205.98    8.72 
  -4   4  10  224.46    9.87 
  -4   4   9   66.81    4.70 
  -4   4   9   73.15    5.29 
   4  -4  -8   11.25    1.62 
   4  -4  -8   10.44    2.09 
  -4   4   8   11.81    1.91 
  -4   4   8   15.89    2.35 
  -4   4   7    1.39    0.71 
   4  -4  -7    0.96    0.53 
  -4   4   7    1.92    0.83 
   4  -4  -7    1.33    0.78 
   4  -4  -6  122.13    4.93 
   4  -4  -6  139.75    6.06 
   4  -4  -6  132.46    6.57 
  -4   4   6  136.37    6.18 
  -4   4   6  142.28    6.35 
   4  -4  -5   22.76    1.95 
   4  -4  -5   23.51    2.50 
  -4   4   5   25.30    2.49 
   4  -4  -5   22.26    2.06 
   4  -4  -5   27.42    2.56 
  -4   4   5   27.62    2.56 
  -4   4   4    1.09    0.57 
   4  -4  -4    1.78    0.71 
  -4   4   4    1.78    0.69 
   4  -4  -4    1.34    0.62 
  -4   4   3  156.64    5.98 
  -4   4   3  153.89    5.77 
   4  -4  -3  142.77    5.58 
   4  -4  -3  161.07    6.16 
  -4   4   3  153.01    6.09 
   4  -4  -3  153.94    5.16 
   4  -4  -2  587.72   13.56 
  -4   4   2  547.77   13.23 
   4  -4  -2  646.35   13.13 
  -4   4   2  543.33   12.95 
  -4   4   2  664.40   12.80 
   4  -4  -2  616.50   12.17 
  -4   4   1   14.92    1.76 
   4  -4  -1   11.57    1.37 
   4  -4  -1   14.78    1.73 
  -4   4   1   15.85    1.76 
  -4   4   1   12.27    1.27 
   4  -4  -1   11.86    1.21 
   4  -4   0  254.94    7.01 
   4  -4   0  279.40    8.33 
  -4   4   0  265.23    8.15 
  -4   4   0  263.59    7.96 
  -4   4   0  265.44    8.14 
  -4   4   0  278.99    6.88 
   4  -4   0  266.25    6.56 
   4  -4   1   11.17    1.25 
   4  -4   1   13.89    1.67 
  -4   4  -1   14.68    1.71 
  -4   4  -1   12.62    1.24 
  -4   4  -1   11.48    1.56 
  -4   4  -1   14.67    1.75 
  -4   4  -2  614.65   14.55 
   4  -4   2  627.33   15.44 
   4  -4   2  675.70   13.10 
  -4   4  -2  695.57   12.86 
  -4   4  -2  675.11   15.01 
  -4   4  -2  693.48   14.71 
   4  -4   2  590.41   14.14 
   4  -4   3  163.58    6.91 
  -4   4  -3  175.35    6.69 
   4  -4   3  162.80    6.33 
  -4   4  -3  165.86    5.18 
   4  -4   3  157.69    5.14 
  -4   4  -3  159.06    6.46 
  -4   4  -3  155.90    6.62 
  -4   4  -4    2.26    0.79 
  -4   4  -4    1.36    0.72 
   4  -4   4    2.15    0.84 
   4  -4   4    2.82    0.90 
  -4   4  -4    3.37    0.96 
  -4   4  -4    1.25    0.47 
   4  -4   4    3.97    0.79 
   4  -4   5   26.84    2.85 
  -4   4  -5   28.93    2.88 
   4  -4   5   29.83    2.96 
  -4   4  -5   24.41    2.05 
  -4   4  -5   21.63    2.44 
  -4   4  -5   20.59    2.73 
   4  -4   5   20.83    1.96 
   4  -4   6  138.99    6.80 
   4  -4   6  152.03    7.19 
  -4   4  -6  136.34    5.47 
  -4   4  -6  125.20    6.29 
  -4   4  -6  114.38    6.88 
  -4   4  -7    1.13    0.80 
  -4   4  -7    1.05    0.68 
   4  -4   7    0.82    0.63 
  -4   4  -7    2.26    0.81 
   4  -4   8   11.49    2.06 
  -4   4  -8   10.92    1.76 
  -4   4  -8   12.76    2.51 
  -4   4  -8    9.47    1.80 
   4  -4   9   61.13    4.78 
  -4   4  -9   66.99    4.63 
  -4   4  -9   75.86    6.05 
  -4   4  -9   52.25    4.19 
   4  -4  10  194.09    8.67 
  -4   4 -10  172.51    7.88 
   4  -3 -11    7.08    1.99 
   4  -3 -11    7.52    1.77 
   4  -3 -10   12.72    2.50 
  -4   3  10   15.01    2.51 
   4  -3 -10   12.99    2.18 
   4  -3  -9   41.44    3.66 
   4  -3  -9   44.02    4.37 
  -4   3   9   52.10    4.37 
   4  -3  -8  274.64    9.55 
   4  -3  -8  281.81   11.04 
  -4   3   8  294.36   10.43 
   4  -3  -7    0.44    0.46 
  -4   3   7    0.88    0.62 
   4  -3  -7    0.94    0.57 
   4  -3  -7    1.41    0.76 
   4  -3  -6   20.59    2.16 
   4  -3  -6   20.43    2.48 
   4  -3  -6   22.58    2.25 
   4  -3  -5   42.49    2.94 
   4  -3  -5   39.79    3.24 
   4  -3  -5   45.94    3.11 
  -4   3   5   48.52    3.25 
   4  -3  -5   39.35    2.84 
  -4   3   5   51.01    3.41 
   4  -3  -4  254.57    7.75 
   4  -3  -4  280.92    8.70 
   4  -3  -4  300.83    8.51 
  -4   3   4  281.06    8.08 
  -4   3   4  296.33    8.35 
   4  -3  -4  266.62    7.73 
  -4   3   4  277.99    8.16 
   4  -3  -3  191.27    6.67 
   4  -3  -3  217.66    6.83 
  -4   3   3  203.16    6.40 
  -4   3   3  200.56    6.97 
  -4   3   3  205.70    6.50 
   4  -3  -3  191.20    6.16 
  -4   3   3  197.09    6.43 
  -4   3   2  161.64    5.56 
   4  -3  -2  157.05    5.78 
  -4   3   2  160.43    5.45 
  -4   3   2  168.35    5.56 
   4  -3  -2  180.30    5.89 
   4  -3  -2  157.74    5.32 
  -4   3   2  165.60    6.07 
  -4   3   1   19.94    1.81 
  -4   3   1   20.20    1.86 
   4  -3  -1   14.96    1.60 
   4  -3  -1   20.43    1.84 
  -4   3   1   18.25    1.88 
  -4   3   1   16.34    1.58 
   4  -3  -1   15.60    1.51 
   4  -3   0    9.14    1.22 
   4  -3   0   11.23    1.38 
  -4   3   0   11.12    1.36 
  -4   3   0   11.61    1.37 
  -4   3   0   10.10    1.37 
  -4   3   0   10.20    1.24 
   4  -3   0    9.19    1.15 
   4  -3   1   18.09    2.10 
   4  -3   1   18.95    1.76 
  -4   3  -1   18.49    1.75 
   4  -3   1   16.68    1.67 
  -4   3  -1   18.61    1.86 
   4  -3   1   17.20    1.60 
  -4   3  -1   19.54    1.83 
   4  -3   2  166.48    6.86 
  -4   3  -2  181.88    6.19 
   4  -3   2  170.31    5.80 
   4  -3   2  165.24    5.72 
  -4   3  -2  174.26    6.24 
   4  -3   3  208.47    8.03 
   4  -3   3  210.77    6.95 
  -4   3  -3  215.69    7.03 
   4  -3   3  207.93    6.62 
  -4   3  -3  202.65    6.98 
   4  -3   4  296.59   10.23 
  -4   3  -4  311.11    9.44 
   4  -3   4  321.31    9.50 
  -4   3  -4  302.23    9.15 
   4  -3   4  305.82    8.75 
   4  -3   5   45.71    3.88 
   4  -3   5   53.44    3.76 
  -4   3  -5   44.59    3.13 
  -4   3  -5   42.60    3.22 
   4  -3   5   38.69    2.88 
   4  -3   6   21.52    2.79 
   4  -3   6   25.66    2.80 
  -4   3  -6   19.81    2.26 
  -4   3  -6   20.82    2.33 
   4  -3   6   20.11    2.29 
  -4   3  -7    0.54    0.49 
   4  -3   7    0.81    0.72 
   4  -3   7    0.94    0.68 
  -4   3  -7    0.53    0.55 
   4  -3   8  256.15   10.73 
  -4   3  -8  282.15   10.50 
  -4   3  -8  260.90   11.04 
   4  -3   9   43.44    4.29 
  -4   3  -9   47.77    4.91 
  -4   3  -9   37.11    3.38 
   4  -3  10   15.74    2.51 
  -4   3 -10   18.66    3.03 
  -4   3 -10   16.75    2.26 
   4  -3  11    7.87    1.73 
  -4   3 -11   13.04    2.17 
   4  -2 -11   22.20    3.29 
  -4   2  11   28.95    3.46 
   4  -2 -11   19.20    2.98 
   4  -2 -10   58.24    5.11 
  -4   2  10   65.97    5.03 
   4  -2 -10   52.88    4.72 
  -4   2   9   79.31    5.24 
   4  -2  -9   72.79    5.26 
   4  -2  -8  427.22   12.59 
  -4   2   8  457.57   13.12 
   4  -2  -7    0.77    0.60 
  -4   2   7    1.09    0.64 
   4  -2  -7    1.58    0.70 
   4  -2  -7    1.04    0.70 
   4  -2  -6  348.82   10.48 
   4  -2  -6  333.22   10.66 
   4  -2  -6  318.27    9.45 
  -4   2   6  347.97    9.74 
  -4   2   6  341.09    9.93 
   4  -2  -5   25.93    2.47 
   4  -2  -5   26.76    2.59 
   4  -2  -5   27.81    2.33 
  -4   2   5   32.81    2.52 
  -4   2   5   30.79    2.48 
   4  -2  -4  813.96   16.80 
   4  -2  -4  847.86   17.38 
   4  -2  -4  769.15   15.64 
  -4   2   4  770.55   15.63 
   4  -2  -4  865.58   16.66 
  -4   2   4  757.13   15.60 
   4  -2  -3  178.32    6.27 
   4  -2  -3  180.68    6.54 
  -4   2   3  187.94    6.61 
  -4   2   3  189.87    5.68 
  -4   2   3  174.92    6.11 
   4  -2  -3  182.84    6.11 
  -4   2   3  186.82    5.64 
  -4   2   2   23.74    1.74 
   4  -2  -2   21.15    2.03 
  -4   2   2   23.63    2.10 
  -4   2   2   24.77    1.77 
  -4   2   2   23.94    2.08 
   4  -2  -2   21.17    1.88 
   4  -2  -1   13.71    1.73 
  -4   2   1   16.49    1.46 
   4  -2  -1   12.59    1.52 
   4  -2  -1   15.00    1.37 
  -4   2   1   16.40    1.45 
  -4   2   1   14.88    1.61 
  -4   2   1   13.74    1.54 
   4  -2  -1   13.22    1.47 
   4  -2   0 1394.74   24.21 
   4  -2   0 1372.25   22.80 
  -4   2   0 1242.82   22.18 
  -4   2   0 1430.28   24.04 
  -4   2   0 1262.05   22.30 
  -4   2   0 1519.43   24.11 
   4  -2   0 1306.39   21.83 
   4  -2   0 1378.42   23.58 
   4  -2   1   13.88    1.33 
   4  -2   1   13.50    1.60 
  -4   2  -1   15.15    1.38 
  -4   2  -1   14.65    1.57 
  -4   2  -1   13.67    1.55 
   4  -2   1   14.86    1.60 
   4  -2   1   15.01    1.26 
  -4   2  -1   14.44    1.37 
   4  -2   2   23.59    2.56 
  -4   2  -2   24.91    1.90 
   4  -2   2   21.98    2.10 
  -4   2  -2   22.63    1.95 
  -4   2  -2   22.88    2.03 
   4  -2   3  198.83    8.15 
  -4   2  -3  210.01    6.63 
   4  -2   3  197.76    6.93 
  -4   2  -3  197.65    6.45 
  -4   2  -3  193.10    6.57 
  -4   2  -4  904.40   17.95 
  -4   2  -4  957.68   18.87 
   4  -2   4  914.80   19.12 
   4  -2   5   27.34    3.13 
   4  -2   5   34.19    2.83 
  -4   2  -5   24.63    2.47 
  -4   2  -5   27.03    2.39 
  -4   2  -5   27.30    2.74 
   4  -2   5   24.45    2.50 
   4  -2   6  310.86   11.89 
  -4   2  -6  348.08   11.04 
  -4   2  -6  329.12   11.02 
  -4   2  -6  327.19    9.68 
   4  -2   6  306.05   10.39 
  -4   2  -7    1.47    0.87 
  -4   2  -7    0.91    0.59 
   4  -2   7    0.47    0.54 
   4  -2   7    1.28    0.93 
   4  -2   7    1.08    0.72 
  -4   2  -7    1.68    0.91 
   4  -2   8  428.85   15.26 
  -4   2  -8  413.57   14.19 
  -4   2  -8  410.36   12.02 
   4  -2   9   73.85    5.78 
  -4   2  -9   67.58    5.46 
  -4   2  -9   66.18    4.20 
   4  -2  10   55.07    4.79 
  -4   2 -10   64.01    5.58 
  -4   2 -10   63.10    4.35 
   4  -2  11   25.56    3.21 
  -4   2 -11   32.59    3.86 
   4  -1 -11    8.30    2.08 
   4  -1 -11   10.17    2.14 
  -4   1  11   10.58    2.16 
   4  -1 -10   13.15    2.37 
  -4   1  10   17.12    2.56 
   4  -1 -10   14.38    2.60 
   4  -1  -9   42.30    3.97 
  -4   1   9   51.33    4.17 
   4  -1  -9   46.67    4.40 
   4  -1  -8  287.32   10.45 
  -4   1   8  293.29    9.94 
   4  -1  -8  302.13   11.09 
   4  -1  -7    0.66    0.53 
   4  -1  -7    0.94    0.64 
  -4   1   7    2.03    0.74 
   4  -1  -6   21.87    2.49 
   4  -1  -6   18.28    2.22 
  -4   1   6   23.62    2.13 
  -4   1   6   24.54    2.20 
  -4   1   6   21.44    2.29 
   4  -1  -5   41.30    3.25 
   4  -1  -5   43.24    3.01 
  -4   1   5   50.91    2.90 
  -4   1   5   49.88    2.93 
  -4   1   5   45.85    3.23 
   4  -1  -4  293.53    9.04 
   4  -1  -4  303.79    8.68 
   4  -1  -4  275.21    7.74 
  -4   1   4  321.55    7.78 
  -4   1   4  295.78    8.72 
   4  -1  -4  280.23    8.33 
  -4   1   4  296.21    7.46 
   4  -1  -3  188.99    6.76 
   4  -1  -3  213.07    7.09 
   4  -1  -3  198.58    5.45 
   4  -1  -3  184.71    6.78 
   4  -1  -3  198.57    5.79 
  -4   1   3  205.25    5.37 
  -4   1   3  205.78    6.91 
   4  -1  -3  187.95    6.45 
  -4   1   3  202.67    5.29 
  -4   1   2  163.15    4.34 
   4  -1  -2  161.00    5.97 
   4  -1  -2  177.27    6.49 
   4  -1  -2  167.05    4.42 
   4  -1  -2  155.59    5.96 
   4  -1  -2  169.46    4.72 
  -4   1   2  159.68    4.34 
  -4   1   2  157.28    5.86 
   4  -1  -2  157.56    5.72 
   4  -1  -1   17.97    2.04 
   4  -1  -1   18.08    1.20 
  -4   1   1   19.32    1.27 
   4  -1  -1   16.17    1.80 
   4  -1  -1   18.26    1.28 
  -4   1   1   18.16    1.71 
  -4   1   1   19.24    1.30 
  -4   1   1   16.68    1.78 
   4  -1  -1   15.53    1.67 
   4  -1   0   10.57    1.64 
   4  -1   0   10.63    0.91 
   4  -1   0   10.72    0.85 
   4  -1   0    9.88    1.44 
  -4   1   0   12.23    1.35 
  -4   1   0    9.81    0.89 
  -4   1   0    9.80    1.36 
   4  -1   0    9.70    1.32 
  -4   1   0    9.61    0.88 
   4  -1   1   19.28    2.35 
   4  -1   1   18.88    1.26 
   4  -1   1   16.79    1.89 
  -4   1  -1   17.80    1.63 
  -4   1  -1   19.27    1.33 
  -4   1  -1   16.55    1.78 
   4  -1   1   19.16    1.94 
   4  -1   1   19.05    1.18 
   4  -1   2  181.55    4.42 
   4  -1   2  177.95    4.62 
  -4   1  -2  180.50    5.50 
   4  -1   2  178.50    6.83 
   4  -1   3  236.30    5.76 
   4  -1   3  234.32    6.09 
  -4   1  -3  228.31    6.50 
   4  -1   3  217.21    7.89 
  -4   1  -4  314.80    8.14 
   4  -1   4  308.18   10.03 
   4  -1   5   44.21    4.42 
   4  -1   5   48.47    3.40 
   4  -1   5   53.84    3.29 
  -4   1  -5   42.88    3.30 
  -4   1  -5   43.78    2.79 
   4  -1   5   42.46    3.55 
   4  -1   6   22.34    3.27 
   4  -1   6   25.42    2.60 
   4  -1   6   25.50    2.52 
  -4   1  -6   16.13    2.29 
  -4   1  -6   19.67    2.45 
  -4   1  -6   18.35    1.90 
   4  -1   6   18.02    2.46 
  -4   1  -7    1.05    0.70 
  -4   1  -7    0.65    0.47 
   4  -1   7    1.30    0.86 
   4  -1   7    2.00    1.10 
   4  -1   7    0.68    0.55 
  -4   1  -7    1.02    0.74 
   4  -1   8  254.76   11.51 
  -4   1  -8  244.04   10.29 
  -4   1  -8  253.87    8.03 
   4  -1   9   41.65    4.36 
  -4   1  -9   39.47    4.04 
   4  -1  10   14.17    2.57 
  -4   1 -10   22.99    3.35 
   4  -1  11   15.97    2.31 
   4  -1  11   12.42    2.35 
  -4   1 -11   12.34    2.44 
   4   0 -11   23.24    3.01 
   4   0 -10  215.14    9.16 
   4   0 -10  210.24   10.25 
   4   0  -9   63.66    4.69 
  -4   0   9   69.71    4.80 
   4   0  -9   68.39    5.42 
   4   0  -8   11.37    1.90 
  -4   0   8   13.31    1.94 
   4   0  -8   12.96    2.23 
   4   0  -7    0.89    0.62 
  -4   0   7    0.99    0.56 
   4   0  -7    0.98    0.71 
   4   0  -7    1.58    0.52 
   4   0  -6  139.44    6.61 
   4   0  -6  146.18    5.13 
   4   0  -6  133.25    6.18 
  -4   0   6  146.33    5.32 
  -4   0   6  136.78    5.99 
   4   0  -5   23.11    2.49 
   4   0  -5   25.81    2.13 
   4   0  -5   22.88    2.39 
   4   0  -5   26.54    1.75 
  -4   0   5   26.65    1.88 
  -4   0   5   26.47    1.87 
  -4   0   5   23.49    2.31 
   4   0  -4    0.98    0.53 
   4   0  -4    1.84    0.65 
  -4   0   4    2.47    0.54 
  -4   0   4    2.75    0.54 
  -4   0   4    1.45    0.62 
   4   0  -3  173.25    6.43 
   4   0  -3  144.90    5.92 
  -4   0   3  158.77    3.90 
  -4   0   3  156.05    6.08 
   4   0  -3  139.70    5.58 
  -4   0   3  153.67    3.79 
  -4   0   2  601.16    9.74 
   4   0  -2  639.24   14.25 
  -4   0   2  587.31    9.77 
  -4   0   2  637.80   13.92 
   4   0  -1   15.22    2.07 
  -4   0   1   12.90    1.39 
  -4   0   1   13.18    1.64 
   4   0   0  292.16   10.34 
  -4   0   0  286.60    7.21 
  -4   0   0  270.82    8.30 
   4   0   1   13.27    2.14 
  -4   0  -1   13.70    1.29 
  -4   0  -1   12.50    1.61 
   4   0   2  677.79   11.02 
   4   0   2  711.31   10.67 
  -4   0  -2  728.18   12.99 
   4   0   2  708.64   10.54 
   4   0   2  690.42   16.44 
  -4   0  -2  690.86   15.24 
   4   0   3  175.56    3.82 
   4   0   3  152.00    8.65 
   4   0   3  172.18    4.56 
   4   0   3  168.55    3.92 
  -4   0  -3  168.28    4.76 
  -4   0  -3  150.99    6.21 
   4   0   3  164.30    7.15 
  -4   0  -4    1.40    0.44 
   4   0   4    2.54    0.95 
   4   0   4    0.01    0.09 
   4   0   4    1.68    1.02 
   4   0   4    2.01    0.56 
   4   0   4    0.02    0.09 
   4   0   5   29.62    2.24 
   4   0   5   32.48    2.25 
  -4   0  -5   21.02    2.47 
  -4   0  -5   23.64    1.79 
   4   0   5   22.62    2.74 
   4   0   5   31.63    2.08 
   4   0   6  158.71    5.88 
   4   0   6  168.49    6.02 
  -4   0  -6  127.83    6.67 
  -4   0  -6  139.25    6.57 
   4   0   6  130.65    7.39 
  -4   0  -7    0.90    0.64 
   4   0   7    0.87    0.85 
   4   0   7    1.88    1.07 
   4   0   7    1.05    0.56 
   4   0   7    1.01    0.55 
   4   0   8   14.10    1.85 
   4   0   8   12.37    2.55 
  -4   0  -8    9.11    1.91 
   4   0   9   75.50    4.48 
   4   0   9   72.76    5.97 
   4   0  10  250.40    8.77 
   4   0  10  219.09   10.45 
  -4   0 -10  232.60   10.61 
   4   0  11   31.79    3.00 
  -4   0 -11   29.79    3.62 
   4   1 -10  277.41   10.21 
   4   1  -9   36.26    3.40 
   4   1  -8   73.31    4.72 
   4   1  -7    0.59    0.53 
   4   1  -7    0.49    0.57 
   4   1  -6  700.86   17.02 
  -4  -1   6  670.60   15.49 
   4   1  -5   27.38    2.75 
   4   1  -5   30.16    1.90 
   4   1  -5   27.32    2.57 
  -4  -1   5   29.02    2.58 
   4   1  -4  196.79    7.38 
   4   1  -4  217.48    6.81 
   4   1  -4  198.66    7.26 
  -4  -1   4  198.73    7.03 
   4   1  -3  136.84    5.81 
   4   1  -3  138.99    5.97 
  -4  -1   3  144.71    5.84 
   4   1  -2  326.88    9.43 
   4   1  -2  355.80   10.19 
  -4  -1   2  326.77    9.35 
   4   1  -1   12.32    2.10 
   4   1  -1   11.01    1.64 
  -4  -1   1   10.01    1.44 
   4   1   0  692.51   18.75 
  -4  -1   0  602.38   11.83 
   4   1   0  685.83   15.81 
  -4  -1   0  621.24   14.17 
   4   1   1   10.57    2.25 
  -4  -1  -1   11.18    1.03 
   4   1   1   10.29    1.68 
  -4  -1  -1   10.12    1.49 
   4   1   2  373.86   14.40 
  -4  -1  -2  382.90    7.30 
   4   1   2  391.79   11.84 
   4   1   3  144.23    8.58 
  -4  -1  -3  134.93    5.89 
   4   1   3  156.20    7.32 
   4   1   4  191.95   10.06 
   4   1   4  201.64    3.72 
   4   1   4  212.22    3.79 
   4   1   4  196.32    3.67 
  -4  -1  -4  187.84    7.36 
   4   1   5   28.59    3.89 
   4   1   5   30.15    1.58 
   4   1   5   30.66    1.61 
   4   1   5   35.33    1.86 
  -4  -1  -5   26.28    2.75 
   4   1   6  654.66   20.68 
   4   1   6  649.44   12.68 
  -4  -1  -7    0.73    0.64 
   4   1   7    0.37    0.66 
   4   1   7    1.74    1.14 
   4   1   7    1.88    0.58 
   4   1   8   78.71    3.94 
  -4  -1  -8   65.65    4.91 
   4   1   9   40.42    4.45 
  -4  -1  -9   30.00    3.36 
   4   2  -9   41.13    3.33 
   4   2  -8    9.42    1.91 
   4   2  -8    6.91    1.40 
   4   2  -7    0.63    0.52 
   4   2  -7    0.91    0.72 
   4   2  -6   88.57    5.22 
   4   2  -6   79.60    4.56 
   4   2  -5   14.59    1.99 
   4   2  -5   14.22    1.90 
   4   2  -4    2.14    0.78 
  -4  -2   4    1.35    0.62 
   4   2  -3   84.68    4.47 
   4   2  -3   96.58    5.02 
  -4  -2   3   91.51    4.48 
   4   2  -2  415.64   11.22 
   4   2  -2  444.00   10.37 
  -4  -2   2  422.70   10.90 
   4   2  -1    8.23    1.44 
   4   2  -1    8.49    1.54 
  -4  -2   1    7.32    1.26 
   4   2   0  178.83    7.75 
  -4  -2   0  159.97    6.13 
   4   2   0  178.38    7.49 
   4   2   1   10.47    2.00 
  -4  -2  -1    7.60    1.32 
   4   2   1    8.23    1.65 
   4   2   2  513.26   15.83 
   4   2   2  485.35   14.20 
   4   2   3  104.11    6.91 
  -4  -2  -3   89.97    4.75 
   4   2   3  101.68    6.18 
   4   2   4    0.76    0.74 
   4   2   4    0.49    0.71 
   4   2   5   17.08    2.90 
  -4  -2  -5   16.96    1.97 
   4   2   5   14.45    2.70 
   4   2   6   97.93    7.08 
   4   2   6   76.06    6.47 
   4   2   7    0.54    0.85 
   4   2   8    7.78    2.19 
   4   3  -6    9.36    1.65 
   4   3  -5   19.36    2.24 
   4   3  -5   17.36    2.15 
   4   3  -4  107.43    5.19 
   4   3  -4  128.81    5.99 
   4   3  -3   73.76    4.18 
   4   3  -3   87.31    4.94 
   4   3  -2   69.61    4.57 
   4   3  -1    7.71    1.63 
   4   3   0    2.48    1.01 
   4   3   0    2.72    0.81 
   4   3   1    7.66    1.49 
   4   3   1    7.71    1.73 
   4   3   2   76.21    5.15 
   4   3   2   66.76    5.10 
   4   3   3   91.47    6.11 
   4   3   3   81.88    6.19 
   4   3   4  143.78    8.09 
   4   3   4  129.21    8.39 
   4   3   5   21.61    3.24 
   4   3   6   10.92    2.39 
   4   4   0  667.41   18.49 
   4   4   1    3.07    1.39 
   4   4   2    5.88    1.93 
   4   4   4  352.60   12.29 
  -5   8   3   58.66    4.23 
  -5   8   2   46.11    3.82 
  -5   8   1    5.24    1.37 
  -5   8   0    3.10    1.09 
   5  -8   1    5.24    1.34 
  -5   7   7    0.68    0.60 
  -5   7   6  390.18   11.60 
  -5   7   5   13.72    1.98 
  -5   7   4  116.93    6.16 
  -5   7   4  105.44    5.57 
  -5   7   3   91.62    5.33 
  -5   7   3   82.02    4.94 
  -5   7   2  203.59    8.17 
  -5   7   2  192.55    7.81 
  -5   7   1    5.55    1.32 
  -5   7   1    5.12    1.25 
  -5   7   0  365.12   11.44 
  -5   7   0  349.39   11.25 
  -5   7  -1    5.34    1.36 
  -5   7  -1    5.45    1.36 
   5  -7   2  202.07    8.28 
  -5   7  -2  186.17    8.15 
   5  -7   3   87.64    5.32 
  -5   7  -3   90.80    5.43 
  -5   7  -3   76.74    5.18 
  -5   7  -3   91.62    6.06 
   5  -7   4  118.54    6.17 
  -5   7  -4  120.78    6.51 
  -5   7  -4  124.69    7.18 
  -5   7  -5   13.20    2.24 
  -5   7  -5   19.96    2.83 
  -5   7  -6  498.84   15.32 
  -5   7  -7    0.26    0.59 
   5  -6  -8  162.53    8.27 
  -5   6   8  162.83    7.37 
  -5   6   7    0.04    0.48 
  -5   6   7    0.33    0.54 
   5  -6  -7    0.66    0.67 
  -5   6   6   13.10    2.02 
   5  -6  -6   10.21    1.80 
  -5   6   6   10.33    1.76 
  -5   6   5   26.07    2.76 
   5  -6  -5   22.02    2.41 
  -5   6   5   24.54    2.62 
  -5   6   4  158.62    6.97 
   5  -6  -4  139.32    5.88 
  -5   6   4  143.28    6.48 
  -5   6   3  107.00    5.58 
   5  -6  -3   90.99    4.39 
  -5   6   3   93.65    5.08 
   5  -6  -2   74.52    3.72 
  -5   6   2   87.42    4.96 
  -5   6   2   77.94    4.60 
  -5   6   1    9.76    1.65 
  -5   6   1    8.56    1.53 
  -5   6   1    9.60    1.34 
  -5   6   0    3.34    0.99 
  -5   6   0    3.75    1.06 
  -5   6  -1    8.68    1.58 
  -5   6  -1    9.44    1.60 
  -5   6  -1    9.43    1.64 
   5  -6   2   78.97    5.02 
  -5   6  -2   91.48    5.22 
  -5   6  -2   79.62    5.14 
   5  -6   3  102.58    5.77 
  -5   6  -3  107.79    5.77 
  -5   6  -3   87.39    5.72 
   5  -6   4  157.57    7.31 
  -5   6  -4  159.55    7.23 
  -5   6  -4  138.35    7.55 
   5  -6   5   25.32    2.88 
  -5   6  -5   25.38    3.00 
  -5   6  -5   18.16    2.45 
  -5   6  -5   23.05    3.15 
   5  -6   6   11.55    2.01 
  -5   6  -6    9.83    1.93 
  -5   6  -6   14.40    2.68 
  -5   6  -7    0.21    0.66 
  -5   6  -7    0.37    0.54 
   5  -6   7    0.05    0.48 
  -5   6  -8  193.72    9.47 
   5  -5  -9   27.31    3.60 
  -5   5   9   31.07    3.25 
   5  -5  -8  197.16    9.34 
  -5   5   8  192.43    8.25 
  -5   5   8  212.57    8.82 
   5  -5  -7    0.84    0.72 
  -5   5   7    0.62    0.60 
  -5   5   7    0.54    0.59 
   5  -5  -6   13.34    2.07 
  -5   5   6   13.51    2.00 
  -5   5   6   16.41    2.17 
  -5   5   5   28.97    2.77 
   5  -5  -5   25.11    2.62 
  -5   5   5   28.07    2.80 
  -5   5   4  177.59    7.00 
   5  -5  -4  169.58    6.72 
  -5   5   4  183.04    7.30 
  -5   5   3  124.95    5.76 
   5  -5  -3  112.41    5.14 
   5  -5  -3  133.59    5.86 
  -5   5   3  118.65    5.71 
  -5   5   2  108.24    5.28 
   5  -5  -2  112.21    5.24 
  -5   5   2  102.27    4.36 
   5  -5  -1    8.40    1.22 
   5  -5  -1   10.31    1.57 
  -5   5   1   11.22    1.66 
  -5   5   1   10.20    1.26 
   5  -5   0    4.69    0.90 
   5  -5   0    6.93    1.35 
  -5   5   0    4.72    0.82 
  -5   5   0    5.71    1.20 
   5  -5   1    9.47    1.67 
   5  -5   1   10.80    1.64 
   5  -5   1    9.14    1.23 
  -5   5  -1    9.60    1.15 
  -5   5  -1   10.56    1.69 
  -5   5  -1   11.55    1.70 
   5  -5   2  101.23    5.69 
  -5   5  -2  110.99    5.47 
   5  -5   2  110.43    5.36 
   5  -5   2  107.16    4.34 
  -5   5  -2  103.01    3.93 
  -5   5  -2   98.25    5.22 
  -5   5  -2  101.04    5.16 
   5  -5   3  125.73    6.43 
  -5   5  -3  137.80    6.26 
   5  -5   3  125.95    5.93 
  -5   5  -3  126.88    4.53 
   5  -5   3  119.80    4.62 
  -5   5  -3  125.56    6.13 
  -5   5  -3  119.73    6.04 
   5  -5   4  190.92    8.23 
  -5   5  -4  192.81    5.99 
  -5   5  -4  184.66    7.77 
  -5   5  -4  202.90    7.98 
  -5   5  -4  173.60    7.99 
   5  -5   5   29.95    3.20 
  -5   5  -5   33.53    3.27 
  -5   5  -5   27.34    2.16 
  -5   5  -5   25.85    2.85 
  -5   5  -5   23.19    3.01 
   5  -5   6   16.59    2.45 
  -5   5  -6   14.37    1.65 
  -5   5  -6   12.84    2.05 
  -5   5  -6   13.98    2.43 
  -5   5  -7    0.39    0.64 
  -5   5  -7    0.51    0.56 
   5  -5   7    0.22    0.54 
   5  -5   8  189.50    8.70 
  -5   5  -8  207.93   10.35 
   5  -5   9   31.32    3.57 
  -5   5  -9   34.63    4.12 
   5  -4  -9   34.75    3.20 
   5  -4  -9   36.25    4.07 
  -5   4   9   38.92    3.82 
  -5   4   9   41.91    4.00 
   5  -4  -8   64.68    4.21 
   5  -4  -8   67.75    5.32 
  -5   4   8   72.63    5.06 
   5  -4  -7    0.57    0.64 
  -5   4   7    0.88    0.66 
   5  -4  -7    1.60    0.68 
  -5   4   7    1.19    0.68 
   5  -4  -6  594.33   14.18 
  -5   4   6  603.39   15.69 
  -5   4   6  588.28   14.82 
   5  -4  -5   26.79    2.75 
   5  -4  -5   31.77    2.73 
  -5   4   5   31.56    2.76 
  -5   4   4  195.29    7.03 
   5  -4  -4  191.09    7.35 
   5  -4  -4  214.55    7.41 
  -5   4   4  214.34    7.28 
  -5   4   3  142.61    5.74 
   5  -4  -3  128.62    5.67 
   5  -4  -3  161.63    6.14 
  -5   4   3  147.14    6.28 
  -5   4   3  149.00    5.72 
   5  -4  -3  141.09    5.30 
  -5   4   2  335.79    9.62 
   5  -4  -2  330.04    9.48 
   5  -4  -2  358.76    9.63 
  -5   4   2  359.05   10.37 
  -5   4   2  359.23    9.27 
   5  -4  -2  324.64    8.59 
   5  -4  -1    8.65    1.29 
  -5   4   1   10.95    1.51 
   5  -4  -1   12.11    1.59 
  -5   4   1   10.43    1.57 
   5  -4  -1   10.27    1.30 
   5  -4   0  592.80   15.18 
   5  -4   0  587.51   13.23 
   5  -4   0  653.03   14.32 
  -5   4   0  549.18   13.13 
  -5   4   0  631.85   14.45 
  -5   4   0  563.39   13.50 
   5  -4   0  620.63   12.75 
   5  -4   1   10.87    1.80 
   5  -4   1   11.53    1.55 
   5  -4   1   10.75    1.44 
  -5   4  -1   10.58    1.58 
   5  -4   1   10.68    1.35 
  -5   4  -1   11.82    1.59 
   5  -4   2  351.05   11.31 
  -5   4  -2  364.85   10.27 
   5  -4   2  359.39    9.97 
   5  -4   2  371.03    9.73 
  -5   4  -2  381.12   10.87 
  -5   4  -2  367.34    9.32 
   5  -4   3  149.00    7.10 
   5  -4   3  153.61    6.15 
  -5   4  -3  155.37    6.33 
   5  -4   3  155.47    5.85 
  -5   4  -3  157.72    5.79 
  -5   4  -3  151.49    6.46 
  -5   4  -4  222.51    8.12 
   5  -4   4  205.64    8.76 
   5  -4   4  213.25    7.72 
  -5   4  -4  213.91    7.08 
  -5   4  -4  217.34    8.10 
   5  -4   4  212.76    7.24 
  -5   4  -4  205.68    8.22 
   5  -4   5   31.98    3.40 
   5  -4   5   37.73    3.25 
  -5   4  -5   30.02    2.57 
  -5   4  -5   28.39    2.84 
  -5   4  -5   24.89    2.86 
   5  -4   5   28.82    2.54 
   5  -4   6  639.18   17.92 
  -5   4  -6  628.49   16.04 
  -5   4  -6  644.14   17.94 
   5  -4   6  607.02   15.07 
  -5   4  -7    0.25    0.50 
  -5   4  -7    1.26    0.76 
   5  -4   7    0.74    0.61 
   5  -4   7    0.91    0.76 
   5  -4   8   71.55    5.51 
  -5   4  -8   60.63    5.20 
  -5   4  -8   60.39    4.49 
   5  -4   9   33.84    3.90 
  -5   4  -9   32.04    3.35 
   5  -4  10  259.25   11.12 
  -5   4 -10  232.00    9.25 
   5  -3 -10   10.85    2.14 
  -5   3  10   15.24    2.52 
   5  -3  -9   35.63    3.60 
   5  -3  -9   36.83    4.01 
  -5   3   9   43.15    3.96 
   5  -3  -8  230.32    9.10 
   5  -3  -8  235.81   10.04 
   5  -3  -7    1.16    0.73 
   5  -3  -7    1.50    0.72 
  -5   3   7    1.21    0.67 
   5  -3  -7    0.44    0.47 
   5  -3  -6   15.18    1.99 
   5  -3  -6   15.91    2.22 
   5  -3  -6   16.54    1.96 
  -5   3   6   16.88    2.30 
  -5   3   6   19.81    2.15 
   5  -3  -5   33.79    2.86 
   5  -3  -5   34.43    3.11 
   5  -3  -5   36.74    2.78 
  -5   3   5   42.85    3.47 
  -5   3   5   35.82    2.95 
  -5   3   5   37.95    2.82 
   5  -3  -4  209.12    7.52 
   5  -3  -4  223.86    8.06 
   5  -3  -4  231.22    7.28 
  -5   3   4  220.48    6.92 
  -5   3   4  221.39    8.05 
  -5   3   4  231.43    7.71 
  -5   3   4  222.63    7.08 
  -5   3   3  154.03    5.50 
   5  -3  -3  143.21    6.13 
   5  -3  -3  161.79    5.76 
  -5   3   3  155.16    5.39 
  -5   3   3  149.81    6.27 
  -5   3   3  157.39    6.00 
  -5   3   2  141.96    5.21 
   5  -3  -2  120.28    5.40 
   5  -3  -2  134.91    5.06 
  -5   3   2  135.65    4.99 
  -5   3   2  132.17    5.69 
  -5   3   2  132.40    5.41 
   5  -3  -2  119.73    4.95 
   5  -3  -1   12.74    1.87 
   5  -3  -1   11.68    1.57 
  -5   3   1   14.79    1.57 
  -5   3   1   14.32    1.53 
  -5   3   1   16.90    1.92 
  -5   3   1   12.63    1.57 
   5  -3  -1   12.80    1.53 
   5  -3   0    7.46    1.25 
  -5   3   0    6.93    1.07 
  -5   3   0    6.08    1.15 
  -5   3   0    4.81    0.99 
  -5   3   0    7.90    1.15 
   5  -3   0    5.71    1.04 
   5  -3   1   12.59    1.66 
  -5   3  -1   13.33    1.47 
  -5   3  -1   13.72    1.70 
  -5   3  -1   12.28    1.55 
   5  -3   1   12.01    1.53 
  -5   3  -1   16.02    1.66 
   5  -3   2  130.61    6.58 
  -5   3  -2  145.60    5.46 
   5  -3   2  131.40    5.67 
  -5   3  -2  133.17    5.62 
  -5   3  -2  134.95    5.53 
   5  -3   3  161.41    7.61 
   5  -3   3  166.95    5.92 
   5  -3   3  160.36    6.47 
  -5   3  -3  159.07    6.30 
  -5   3  -3  157.75    6.16 
  -5   3  -3  168.09    6.22 
   5  -3   4  232.37    9.62 
   5  -3   4  246.51    7.86 
  -5   3  -4  248.45    8.32 
  -5   3  -4  240.57    8.08 
  -5   3  -4  243.23    8.20 
   5  -3   4  244.04    8.44 
   5  -3   5   35.34    3.73 
   5  -3   5   41.11    3.26 
  -5   3  -5   35.08    2.99 
  -5   3  -5   36.43    3.05 
   5  -3   5   35.55    3.10 
   5  -3   6   17.56    2.68 
   5  -3   6   22.79    2.60 
  -5   3  -6   16.40    2.18 
  -5   3  -6   16.49    2.10 
  -5   3  -6   14.80    2.26 
   5  -3   6   18.43    2.26 
  -5   3  -7    0.29    0.58 
  -5   3  -7    0.50    0.52 
   5  -3   7    0.35    0.52 
   5  -3   7    0.71    0.78 
   5  -3   7    0.24    0.59 
  -5   3  -7    0.37    0.47 
   5  -3   8  222.62   10.54 
  -5   3  -8  206.90    9.84 
  -5   3  -8  198.10    8.04 
   5  -3   9   37.09    4.27 
  -5   3  -9   29.36    3.64 
  -5   3  -9   33.03    3.18 
   5  -3  10   11.62    2.39 
  -5   3 -10   10.59    1.79 
   5  -2 -10   12.00    2.38 
   5  -2 -10   11.63    2.33 
  -5   2  10   13.47    2.29 
   5  -2  -9   37.02    3.88 
   5  -2  -9   35.83    3.82 
  -5   2   9   44.77    3.87 
   5  -2  -8  246.71   10.02 
  -5   2   8  263.86    9.33 
   5  -2  -7    0.43    0.54 
  -5   2   7    0.87    0.57 
   5  -2  -6   20.12    2.40 
   5  -2  -6   13.23    2.03 
  -5   2   6   20.11    2.07 
   5  -2  -5   33.06    2.96 
   5  -2  -5   32.58    3.02 
   5  -2  -5   34.44    2.64 
  -5   2   5   37.53    2.55 
  -5   2   5   38.87    2.62 
   5  -2  -4  199.15    7.45 
   5  -2  -4  229.96    8.18 
   5  -2  -4  210.22    7.90 
   5  -2  -4  221.36    6.77 
  -5   2   4  220.61    7.96 
  -5   2   4  224.69    6.42 
  -5   2   4  222.78    6.47 
  -5   2   3  147.84    4.83 
   5  -2  -3  158.28    6.65 
   5  -2  -3  138.34    6.08 
   5  -2  -3  153.19    5.16 
  -5   2   3  151.67    6.18 
  -5   2   3  149.15    4.80 
   5  -2  -2  131.16    6.16 
  -5   2   2  142.59    4.64 
   5  -2  -2  113.57    5.34 
   5  -2  -2  133.66    4.60 
  -5   2   2  127.92    5.47 
  -5   2   2  139.61    4.57 
  -5   2   2  120.42    5.35 
   5  -2  -1   13.43    1.93 
   5  -2  -1   13.68    1.33 
   5  -2  -1   13.64    1.75 
  -5   2   1   14.61    1.36 
  -5   2   1   13.05    1.62 
  -5   2   1   14.72    1.35 
  -5   2   1   13.19    1.68 
   5  -2   0    6.40    1.40 
   5  -2   0    6.53    0.88 
   5  -2   0    6.32    1.24 
  -5   2   0    6.40    0.89 
  -5   2   0    6.45    1.14 
  -5   2   0    8.03    1.33 
  -5   2   0    6.22    0.88 
   5  -2   1   14.85    2.18 
  -5   2  -1   15.38    1.43 
   5  -2   1   16.01    1.46 
   5  -2   1   11.88    1.69 
  -5   2  -1   13.35    1.61 
  -5   2  -1   12.48    1.67 
  -5   2  -2  141.74    4.99 
   5  -2   2  144.40    4.69 
   5  -2   2  137.83    6.21 
  -5   2  -2  135.92    5.34 
  -5   2  -2  130.02    5.66 
   5  -2   3  169.83    5.35 
  -5   2  -3  175.73    6.24 
   5  -2   3  158.79    6.83 
  -5   2  -3  154.33    6.38 
   5  -2   4  227.90   10.09 
   5  -2   4  252.04    7.28 
  -5   2  -4  256.47    7.89 
  -5   2  -4  229.29    8.24 
   5  -2   4  238.49    8.89 
   5  -2   5   30.93    3.57 
   5  -2   5   42.23    3.02 
  -5   2  -5   34.13    3.13 
  -5   2  -5   35.55    2.79 
  -5   2  -5   35.19    3.18 
   5  -2   5   32.47    3.17 
   5  -2   6   16.67    2.80 
   5  -2   6   22.33    2.40 
  -5   2  -6   16.50    2.31 
  -5   2  -6   16.51    2.35 
  -5   2  -6   16.86    1.95 
   5  -2   6   16.01    2.30 
  -5   2  -7    0.93    0.75 
  -5   2  -7    0.43    0.47 
   5  -2   7    0.23    0.50 
   5  -2   7    0.94    0.80 
   5  -2   8  226.06   11.10 
  -5   2  -8  221.89   10.01 
  -5   2  -8  202.13    7.73 
   5  -2   8  192.49    9.50 
   5  -2   9   35.57    4.29 
  -5   2  -9   32.02    3.82 
   5  -2  10   11.83    2.38 
  -5   2 -10    9.72    2.20 
   5  -1  -9   37.51    4.03 
   5  -1  -9   38.63    3.85 
   5  -1  -8   75.16    5.43 
   5  -1  -8   71.72    5.10 
   5  -1  -7    0.47    0.59 
   5  -1  -7    0.51    0.59 
  -5   1   7    1.08    0.57 
   5  -1  -7    0.96    0.56 
   5  -1  -6  714.10   17.19 
   5  -1  -6  721.23   15.82 
   5  -1  -6  649.20   16.50 
   5  -1  -6  618.35   15.24 
  -5   1   6  639.55   13.82 
   5  -1  -5   28.62    2.84 
   5  -1  -5   31.74    2.77 
   5  -1  -5   25.36    2.66 
   5  -1  -5   32.26    2.68 
  -5   1   5   27.96    2.67 
  -5   1   5   31.02    2.06 
   5  -1  -4  187.87    7.37 
   5  -1  -4  209.09    7.61 
   5  -1  -4  205.38    6.64 
  -5   1   4  200.03    7.33 
  -5   1   4  195.61    5.32 
   5  -1  -3  136.67    6.06 
  -5   1   3  138.64    4.02 
   5  -1  -3  154.17    6.60 
   5  -1  -3  141.99    4.78 
  -5   1   3  145.17    5.91 
  -5   1   3  144.31    6.10 
  -5   1   2  329.82    5.12 
  -5   1   2  332.02    8.05 
  -5   1   2  341.56    8.62 
   5  -1  -1   11.18    1.87 
   5  -1  -1   11.66    0.96 
   5  -1  -1   11.82    1.02 
   5  -1  -1    9.47    1.55 
  -5   1   1   10.86    1.42 
  -5   1   1   10.48    1.54 
  -5   1   1   10.71    0.89 
   5  -1   0  638.87   16.57 
   5  -1   0  604.44   10.25 
   5  -1   0  595.34   10.51 
   5  -1   0  623.63   14.85 
  -5   1   0  633.66   13.20 
  -5   1   0  626.80   14.24 
  -5   1   0  570.03   10.45 
   5  -1   1   12.38    2.14 
   5  -1   1   10.82    0.82 
   5  -1   1   10.59    0.87 
   5  -1   1   10.47    1.69 
  -5   1  -1   12.17    1.44 
  -5   1  -1    9.80    1.52 
   5  -1   2  356.59   13.02 
   5  -1   2  404.41    7.86 
  -5   1  -2  389.20    9.39 
   5  -1   2  384.19   11.57 
   5  -1   2  386.61    7.38 
  -5   1  -2  359.96   10.57 
   5  -1   3  138.70    7.69 
   5  -1   3  108.77    3.55 
  -5   1  -3  163.25    5.38 
   5  -1   3  153.61    6.95 
   5  -1   3  110.95    3.36 
   5  -1   4  212.32    6.91 
   5  -1   4  229.17    5.88 
  -5   1  -4  226.70    6.75 
   5  -1   4  220.57    8.95 
   5  -1   5   32.17    2.62 
   5  -1   5   35.51    2.39 
  -5   1  -5   33.39    2.44 
   5  -1   5   30.45    3.26 
   5  -1   6  610.54   20.48 
   5  -1   6  719.40   15.79 
   5  -1   6  810.50   15.92 
  -5   1  -6  740.35   18.23 
   5  -1   6  633.53   17.87 
  -5   1  -7    0.71    0.62 
   5  -1   7    1.27    0.92 
   5  -1   7    0.66    0.81 
   5  -1   7    0.83    0.59 
   5  -1   8   75.81    6.36 
  -5   1  -8   67.52    5.33 
   5  -1   8   63.55    5.64 
   5  -1   9   34.72    4.18 
  -5   1  -9   32.71    3.80 
   5  -1  10  312.58   10.10 
   5   0  -9   28.53    3.17 
   5   0  -8  217.19    9.61 
   5   0  -8  196.63    8.44 
   5   0  -7    0.32    0.50 
   5   0  -7    0.31    0.56 
   5   0  -6   12.88    1.95 
   5   0  -5   28.63    2.54 
   5   0  -5   24.18    2.55 
   5   0  -4  201.51    7.55 
   5   0  -4  162.95    6.90 
   5   0  -3  112.58    5.55 
  -5   0   3  115.73    5.44 
   5   0  -2  108.10    6.10 
  -5   0   2   99.30    4.42 
   5   0  -2   97.24    5.19 
  -5   0   2   92.75    4.71 
   5   0  -1    9.34    1.86 
  -5   0   1   10.50    1.32 
   5   0  -1   10.35    1.68 
  -5   0   1    9.69    1.51 
   5   0   0    6.64    1.69 
  -5   0   0    4.55    0.84 
  -5   0   0    5.05    1.11 
   5   0   1   10.23    2.20 
  -5   0  -1   10.55    1.20 
  -5   0  -1    9.43    1.54 
   5   0   2  104.67    7.32 
  -5   0  -2  110.65    3.93 
  -5   0  -2   98.67    5.09 
   5   0   3  122.50    8.11 
  -5   0  -3  119.13    5.76 
   5   0   3  128.12    6.73 
   5   0   4  187.09   10.51 
   5   0   4  189.28    8.61 
   5   0   5   28.99    4.10 
   5   0   5   24.74    3.08 
   5   0   6   13.35    2.75 
  -5   0  -6   14.32    2.13 
   5   0   6   12.23    2.35 
  -5   0  -7    0.88    0.69 
   5   0   7   -0.07    0.56 
  -5   0  -8  197.85    9.19 
  -5   0  -9   27.30    3.40 
   5   1  -8  155.03    7.06 
   5   1  -7    0.55    0.51 
   5   1  -7    0.45    0.56 
   5   1  -6   11.15    1.93 
   5   1  -6   10.73    1.77 
   5   1  -5   20.67    2.44 
   5   1  -5   20.70    2.43 
   5   1  -4  131.85    6.07 
   5   1  -4  139.73    6.44 
   5   1  -3   87.28    4.89 
   5   1  -3   93.14    5.18 
  -5  -1   2   79.36    3.72 
   5   1  -2   81.55    4.88 
   5   1  -1    9.51    2.02 
   5   1  -1    8.88    1.66 
   5   1   0    3.96    1.14 
   5   1   0    3.74    1.39 
   5   1   1    8.21    2.10 
   5   1   1    8.32    1.66 
   5   1   2   80.00    6.41 
   5   1   2   84.91    5.54 
   5   1   3   95.99    7.09 
   5   1   3  103.58    6.29 
   5   1   4  146.35    9.04 
   5   1   4  150.87    7.91 
   5   1   5   24.09    3.67 
   5   1   5   21.08    3.02 
   5   1   6   11.64    2.63 
  -5  -1  -6   13.27    2.06 
  -5  -1  -7    2.08    0.95 
   5   1   7    0.62    0.91 
   5   2  -7    0.94    0.64 
   5   2  -6  416.65   12.19 
   5   2  -5   15.66    2.11 
   5   2  -5   14.26    2.07 
   5   2  -4   98.52    5.27 
   5   2  -4  110.65    5.84 
   5   2  -3   84.35    5.17 
   5   2  -2  199.96    8.20 
   5   2  -1    4.07    1.22 
   5   2   0  393.41   12.18 
   5   2   0  403.74   12.87 
   5   2   1    5.76    1.53 
   5   2   1    6.02    1.53 
   5   2   2  206.00    9.60 
   5   2   2  207.67    9.32 
   5   2   3   84.93    6.25 
   5   2   3   82.08    5.87 
   5   2   4  116.40    7.51 
   5   2   4  116.13    7.37 
   5   2   5   15.98    2.87 
   5   2   5   13.51    2.74 
   5   3  -3   61.00    4.47 
   5   3  -2   49.19    4.16 
   5   3  -1    4.32    1.32 
   5   3   0    1.59    0.89 
   5   3   1    4.88    1.49 
   5   3   2   48.22    4.60 
   5   3   4  103.30    6.66 
  -6   7   4  101.87    5.64 
  -6   7   3   72.88    4.77 
  -6   7   3   67.74    4.56 
  -6   7   2   62.01    4.39 
  -6   7   2   60.67    4.38 
  -6   7   1    6.08    1.41 
  -6   7   1    6.84    1.48 
  -6   7   0    1.31    0.71 
   6  -7   0    1.63    0.85 
  -6   7   0    1.97    0.89 
  -6   7  -1    5.67    1.37 
   6  -7   1    5.16    1.41 
  -6   7  -1    6.20    1.47 
   6  -7   2   57.93    4.51 
  -6   7  -2   63.69    4.51 
  -6   7  -2   54.03    4.30 
  -6   7  -2   50.05    4.27 
   6  -7   3   69.82    4.93 
  -6   7  -3   72.70    4.89 
  -6   7  -3   61.44    4.90 
   6  -7   4  110.91    6.35 
  -6   7  -4  102.01    6.61 
   6  -7   5   18.01    2.58 
  -6   7  -5   18.93    3.10 
  -6   7  -6    8.93    2.14 
   6  -6  -7    0.82    0.78 
  -6   6   6  154.90    7.14 
   6  -6  -6  149.18    7.09 
  -6   6   6  155.21    7.30 
  -6   6   5   10.31    1.80 
   6  -6  -5    8.82    1.61 
  -6   6   5   11.32    1.90 
  -6   6   4  412.45   12.36 
   6  -6  -4  408.46   11.46 
  -6   6   4  413.77   12.40 
   6  -6  -3   71.11    4.09 
  -6   6   3   78.87    4.89 
   6  -6  -2    6.51    1.16 
  -6   6   2    8.24    1.56 
   6  -6  -1    4.22    0.93 
  -6   6   1    5.15    1.21 
   6  -6   0  743.14   18.30 
  -6   6   0  664.44   16.41 
  -6   6  -1    4.59    1.25 
  -6   6  -1    4.30    1.13 
  -6   6  -1    4.94    1.22 
   6  -6   1    5.62    1.42 
   6  -6   2    7.50    1.65 
  -6   6  -2    9.06    1.71 
  -6   6  -2    7.70    1.57 
  -6   6  -2    6.89    1.51 
   6  -6   3   79.21    5.31 
  -6   6  -3   87.53    5.16 
  -6   6  -3   79.67    5.13 
  -6   6  -3   79.62    5.26 
   6  -6   4  417.89   13.44 
  -6   6  -4  426.68   13.16 
  -6   6  -4  391.84   13.47 
  -6   6  -4  429.23   12.90 
   6  -6   5    9.98    2.00 
  -6   6  -5   12.10    2.11 
  -6   6  -5    9.84    1.89 
  -6   6  -5   10.25    2.14 
   6  -6   6  165.58    8.21 
  -6   6  -6  142.44    8.07 
   6  -6   7    0.24    0.56 
   6  -5  -7    0.21    0.54 
  -6   5   7    0.64    0.61 
  -6   5   7    0.18    0.42 
  -6   5   6   12.76    1.92 
   6  -5  -6   11.88    2.01 
  -6   5   6   14.17    2.16 
  -6   5   5   22.32    2.43 
   6  -5  -5   18.69    2.37 
  -6   5   5   22.52    2.64 
  -6   5   4  148.73    6.40 
   6  -5  -4  138.27    6.32 
  -6   5   3  101.39    5.11 
   6  -5  -3   87.18    4.72 
   6  -5  -2   72.24    4.08 
  -6   5   2   83.13    4.56 
  -6   5   2   81.95    4.82 
   6  -5  -1    9.53    1.79 
   6  -5  -1    6.98    1.23 
   6  -5  -1    9.26    1.48 
  -6   5   1    9.80    1.57 
  -6   5   1    7.19    1.19 
  -6   5   1    8.24    1.50 
   6  -5   0    2.62    0.79 
  -6   5   0    3.14    0.97 
   6  -5   0    4.17    1.24 
  -6   5   0    4.22    1.04 
   6  -5   0    3.48    0.97 
  -6   5   0    3.54    0.86 
  -6   5  -1   10.36    1.61 
   6  -5   1    8.56    1.73 
   6  -5   1    9.03    1.53 
   6  -5   1    9.03    1.37 
  -6   5  -1    8.38    1.26 
  -6   5  -1    9.85    1.67 
   6  -5   2   83.04    5.37 
  -6   5  -2   92.33    4.94 
   6  -5   2   82.75    4.32 
  -6   5  -2   80.99    3.96 
  -6   5  -2   82.52    4.93 
   6  -5   3   95.46    5.90 
  -6   5  -3  108.47    5.44 
  -6   5  -3   96.90    4.46 
   6  -5   3   98.49    4.74 
  -6   5  -3  102.38    5.61 
  -6   5  -3   99.85    5.54 
  -6   5  -4  166.93    7.22 
   6  -5   4  148.68    7.66 
  -6   5  -4  153.48    5.84 
  -6   5  -4  155.66    7.20 
  -6   5  -4  145.20    7.20 
   6  -5   5   23.34    3.04 
  -6   5  -5   27.32    2.98 
  -6   5  -5   24.14    2.32 
  -6   5  -5   23.53    2.77 
  -6   5  -5   23.20    2.96 
   6  -5   6   13.21    2.36 
  -6   5  -6   10.51    1.90 
  -6   5  -6    9.53    2.09 
  -6   5  -7    0.52    0.70 
  -6   5  -7    0.31    0.57 
   6  -5   7    0.31    0.62 
   6  -5   8  158.75    8.50 
   6  -4  -9   38.46    3.51 
   6  -4  -8    6.73    1.49 
   6  -4  -8    7.72    1.85 
  -6   4   8    7.85    1.62 
   6  -4  -7    0.70    0.64 
  -6   4   7    1.10    0.68 
  -6   4   6   96.71    5.02 
   6  -4  -6   83.64    5.38 
  -6   4   6   89.47    5.53 
  -6   4   5   17.45    2.01 
   6  -4  -5   12.97    1.98 
  -6   4   5   14.92    2.15 
   6  -4  -4    1.00    0.64 
  -6   4   4    0.58    0.52 
  -6   4   4    0.63    0.47 
   6  -4  -4    0.66    0.47 
  -6   4   3  103.64    4.89 
   6  -4  -3  104.84    4.81 
  -6   4   3   95.95    5.26 
  -6   4   3   94.66    4.76 
   6  -4  -2  437.53   13.05 
   6  -4  -2  395.10   11.22 
  -6   4   2  405.48   10.74 
   6  -4  -2  452.01   11.08 
  -6   4   2  451.58   12.36 
  -6   4   2  456.90   11.40 
   6  -4  -1    8.35    1.29 
   6  -4  -1    7.16    1.31 
  -6   4   1    8.46    1.48 
  -6   4   1    9.67    1.41 
  -6   4   1    7.33    1.28 
   6  -4   0  182.92    6.36 
   6  -4   0  157.04    6.44 
  -6   4   0  169.27    6.85 
  -6   4   0  162.02    6.14 
  -6   4   0  174.02    6.29 
  -6   4  -1    8.61    1.35 
   6  -4   1    8.15    1.65 
   6  -4   1   10.14    1.49 
   6  -4   1    7.52    1.35 
  -6   4  -1    7.01    1.35 
  -6   4  -1    7.82    1.31 
   6  -4   2  430.66   13.69 
  -6   4  -2  448.04   11.66 
   6  -4   2  496.24   12.04 
   6  -4   2  475.80   12.51 
  -6   4  -2  478.64   12.85 
  -6   4  -2  477.27   11.96 
   6  -4   3   97.73    6.06 
   6  -4   3  105.17    4.98 
   6  -4   3   99.98    5.16 
  -6   4  -3   99.25    4.93 
  -6   4  -3  102.92    5.33 
  -6   4  -3  106.78    5.12 
  -6   4  -4    0.77    0.62 
  -6   4  -4    0.87    0.62 
  -6   4  -4    1.55    0.76 
   6  -4   4    0.74    0.60 
   6  -4   4    0.51    0.58 
   6  -4   4    0.98    0.59 
  -6   4  -4    3.07    0.93 
   6  -4   5   16.89    2.62 
  -6   4  -5   15.95    2.06 
  -6   4  -5   16.52    2.23 
   6  -4   5   16.03    2.13 
  -6   4  -5   16.47    2.44 
   6  -4   6   95.58    6.55 
  -6   4  -6   91.06    5.40 
  -6   4  -6   82.53    5.72 
   6  -4   6   80.65    4.88 
  -6   4  -7    0.90    0.80 
  -6   4  -7    0.61    0.55 
   6  -4   7    0.80    0.69 
   6  -4   7    0.58    0.77 
   6  -4   8    6.64    1.89 
  -6   4  -8    7.20    1.64 
  -6   4  -9   42.67    3.82 
  -6   3   9   37.01    3.45 
   6  -3  -8   60.16    4.59 
   6  -3  -8   56.27    4.80 
  -6   3   8   61.94    4.96 
  -6   3   8   65.71    4.32 
   6  -3  -7    1.16    0.77 
  -6   3   7    1.27    0.81 
   6  -3  -7    0.82    0.61 
  -6   3   7    0.71    0.55 
   6  -3  -6  540.08   14.56 
   6  -3  -6  558.51   15.29 
  -6   3   6  528.37   15.00 
  -6   3   6  520.65   12.80 
  -6   3   5   25.45    2.21 
   6  -3  -5   23.82    2.77 
   6  -3  -5   20.79    2.52 
  -6   3   5   24.18    2.70 
   6  -3  -4  160.56    7.32 
  -6   3   4  157.81    5.62 
   6  -3  -4  144.76    6.65 
   6  -3  -4  161.61    5.87 
  -6   3   4  159.77    6.97 
   6  -3  -3  121.29    6.31 
  -6   3   3  127.02    4.94 
   6  -3  -3  120.00    4.84 
  -6   3   3  117.06    5.69 
  -6   3   3  115.46    5.39 
   6  -3  -2  294.62   10.25 
   6  -3  -2  285.09    7.84 
  -6   3   2  273.84    7.59 
  -6   3   2  277.59    9.03 
  -6   3   2  290.88    9.01 
   6  -3  -1    8.00    1.63 
   6  -3  -1    8.20    1.16 
   6  -3  -1    5.96    1.24 
  -6   3   1    8.12    1.42 
  -6   3   1    7.21    1.31 
  -6   3   1    8.97    1.20 
   6  -3   0  508.84   14.53 
   6  -3   0  526.40   11.31 
   6  -3   0  479.19   12.93 
  -6   3   0  519.66   12.90 
  -6   3   0  525.29   12.80 
  -6   3   0  482.38   11.06 
   6  -3   1    7.71    1.67 
  -6   3  -1    8.23    1.19 
   6  -3   1    8.85    1.21 
   6  -3   1    6.80    1.36 
  -6   3  -1    8.51    1.40 
  -6   3  -1    7.69    1.38 
   6  -3   2  303.25    9.98 
  -6   3  -2  303.90    9.28 
  -6   3  -2  291.98    9.30 
  -6   3  -2  283.35    8.16 
  -6   3  -3  127.82    5.38 
   6  -3   3  131.47    5.12 
   6  -3   3  118.55    6.03 
  -6   3  -3  137.96    5.96 
  -6   3  -3  124.28    5.87 
   6  -3   4  156.84    8.35 
   6  -3   4  181.18    6.39 
  -6   3  -4  170.77    7.16 
  -6   3  -4  180.10    7.05 
   6  -3   4  176.02    7.64 
   6  -3   5   23.38    3.25 
   6  -3   5   25.38    2.37 
  -6   3  -5   26.09    2.64 
   6  -3   5   23.86    2.80 
  -6   3  -5   24.50    2.85 
  -6   3  -6  604.87   15.13 
  -6   3  -6  617.04   17.22 
   6  -3   6  577.72   15.99 
  -6   3  -7    0.36    0.65 
  -6   3  -7    0.62    0.57 
   6  -3   7    0.66    0.63 
   6  -3   7    0.66    0.79 
   6  -3   8   55.84    5.43 
  -6   3  -8   50.76    4.89 
  -6   3  -8   54.07    3.99 
   6  -3   8   53.98    4.87 
   6  -2  -8    6.65    1.65 
   6  -2  -8    7.27    1.73 
   6  -2  -7    0.45    0.49 
   6  -2  -7    0.77    0.53 
   6  -2  -6   80.24    5.07 
   6  -2  -6   91.62    5.35 
  -6   2   6   91.79    5.59 
   6  -2  -5   14.90    2.15 
   6  -2  -5   16.13    2.22 
   6  -2  -5   14.40    2.07 
   6  -2  -5   15.78    1.79 
  -6   2   5   17.77    2.30 
  -6   2   4    1.26    0.66 
   6  -2  -4    0.77    0.56 
   6  -2  -4    0.79    0.63 
   6  -2  -4    1.14    0.50 
   6  -2  -3  100.24    5.66 
   6  -2  -3  102.32    4.13 
  -6   2   3   96.79    5.02 
   6  -2  -2  421.35    9.34 
   6  -2  -2  401.64   11.67 
  -6   2   2  413.71   11.21 
   6  -2  -1    8.61    1.73 
   6  -2  -1    7.87    0.98 
   6  -2  -1    8.19    1.51 
  -6   2   1    7.57    1.30 
  -6   2   1    7.35    1.38 
   6  -2   0  171.66    8.05 
   6  -2   0  171.22    4.91 
   6  -2   0  156.12    6.86 
  -6   2   0  172.34    6.40 
  -6   2   0  159.63    6.55 
   6  -2   1    9.15    1.89 
   6  -2   1    8.10    0.95 
   6  -2   1    6.42    1.39 
  -6   2  -1    7.66    1.27 
  -6   2  -1    5.91    1.24 
   6  -2   2  492.74    9.99 
   6  -2   2  473.35   13.57 
  -6   2  -2  492.90   11.86 
   6  -2   3   98.49    6.68 
   6  -2   3  111.39    4.06 
  -6   2  -3  108.85    4.90 
   6  -2   3   99.58    5.76 
  -6   2  -4    1.02    0.55 
   6  -2   4    0.95    0.73 
   6  -2   4    1.03    0.44 
   6  -2   5   17.80    1.74 
  -6   2  -5   16.51    1.92 
   6  -2   5   16.70    2.48 
   6  -2   6   80.84    6.62 
  -6   2  -6   92.70    5.88 
   6  -2   6   84.55    5.75 
  -6   2  -7    0.62    0.72 
   6  -2   7    0.56    0.65 
   6  -2   7    2.33    1.24 
  -6   2  -8    5.82    1.70 
   6  -2   8    7.91    2.07 
   6  -2   8    8.39    2.28 
   6  -1  -7    0.05    0.43 
   6  -1  -7    0.21    0.49 
   6  -1  -6   10.59    1.87 
   6  -1  -6   10.06    1.81 
   6  -1  -5   20.34    2.51 
   6  -1  -5   22.96    2.59 
   6  -1  -5   20.06    2.42 
  -6   1   5   23.11    2.58 
   6  -1  -4  157.88    7.20 
  -6   1   4  145.79    6.39 
   6  -1  -3  102.28    5.92 
  -6   1   3   93.96    4.78 
   6  -1  -2   84.49    5.53 
  -6   1   2   78.68    4.17 
   6  -1  -1    8.21    1.82 
  -6   1   1    8.47    1.31 
   6  -1   0    3.43    1.06 
   6  -1   0    3.36    1.28 
  -6   1   0    3.64    0.86 
   6  -1   1    7.14    1.81 
  -6   1  -1    8.89    1.26 
   6  -1   1    8.34    1.63 
   6  -1   2   80.15    6.14 
  -6   1  -2   90.25    4.03 
   6  -1   2   85.09    5.35 
   6  -1   3   94.84    6.98 
   6  -1   3  104.44    6.18 
   6  -1   4  139.87    8.91 
   6  -1   4  153.63    7.82 
   6  -1   5   22.31    3.59 
   6  -1   5   21.98    2.96 
   6  -1   6   13.98    2.94 
  -6   1  -6   12.77    2.14 
   6  -1   6   12.50    2.30 
  -6   1  -7    0.51    0.61 
   6  -1   7    0.49    0.69 
   6   0  -6  141.91    6.84 
   6   0  -5    9.85    1.79 
   6   0  -5   10.22    1.82 
  -6   0   4  400.85   11.13 
   6   0  -4  400.22   12.17 
   6   0  -3   82.88    5.48 
  -6   0   3   75.42    4.06 
   6   0  -3   72.26    4.71 
   6   0  -2    7.13    1.76 
  -6   0   2    7.17    1.18 
   6   0  -2    7.22    1.51 
   6   0  -1    4.02    1.18 
   6   0  -1    4.27    1.48 
   6   0   0  787.42   22.45 
   6   0   0  807.65   19.45 
   6   0   1    4.51    1.30 
   6   0   1    5.97    1.88 
   6   0   2    7.48    2.13 
   6   0   3   89.42    7.34 
   6   0   4  430.66   16.94 
   6   0   5   10.28    2.53 
   6   0   5   12.08    2.30 
   6   0   6  142.10    9.03 
  -6   0  -6  172.41    7.87 
  -6   0  -7    0.54    0.63 
   6   1  -5   16.66    2.31 
   6   1  -4   99.97    5.71 
   6   1  -3   64.86    4.60 
   6   1  -2   59.19    4.48 
   6   1  -1    7.10    1.60 
   6   1   0    1.69    0.91 
   6   1   0    2.17    1.08 
   6   1   1    5.23    1.49 
   6   1   1    6.12    1.79 
   6   1   2   53.70    5.26 
   6   1   2   60.21    4.89 
   6   1   3   71.27    6.21 
   6   1   3   74.07    5.57 
   6   1   4  115.96    8.07 
  -7   7  -2   45.64    4.02 
  -7   7  -3   52.11    4.52 
   7  -6  -5   16.45    2.23 
   7  -6  -4   90.06    5.01 
  -7   6   4  111.42    5.69 
   7  -6  -3   60.07    3.84 
  -7   6   3   70.59    4.42 
   7  -6  -2   49.45    3.44 
  -7   6   2   54.02    4.08 
  -7   6   2   58.44    4.00 
   7  -6  -1    7.00    1.69 
  -7   6   1    6.36    1.44 
  -7   6   1    5.78    1.29 
  -7   6   0    2.18    0.90 
   7  -6   0    2.02    0.98 
  -7   6   0    1.65    0.78 
  -7   6  -1    6.27    1.36 
   7  -6   1    5.24    1.43 
  -7   6  -1    6.67    1.50 
   7  -6   2   55.12    4.55 
  -7   6  -2   61.60    4.16 
  -7   6  -2   55.73    4.27 
  -7   6  -2   59.82    4.32 
   7  -6   3   67.24    5.12 
  -7   6  -3   69.97    4.52 
  -7   6  -3   71.20    4.93 
  -7   6  -3   68.90    4.93 
  -7   6  -4  114.58    6.11 
  -7   6  -4   99.43    6.19 
  -7   5   6  397.13   11.62 
  -7   5   5   19.09    2.28 
   7  -5  -5   13.41    2.07 
   7  -5  -4  116.00    6.78 
  -7   5   4  115.94    5.50 
  -7   5   4  107.78    5.96 
   7  -5  -3   85.13    5.67 
  -7   5   3   88.17    4.64 
  -7   5   3   79.85    5.03 
   7  -5  -2  188.93    8.64 
   7  -5  -2  173.80    7.03 
  -7   5   2  191.92    7.89 
  -7   5   2  193.91    7.09 
   7  -5  -1    4.68    1.13 
  -7   5   1    4.76    1.24 
  -7   5   1    5.67    1.16 
   7  -5   0  342.66   10.27 
  -7   5   0  371.47   11.25 
  -7   5   0  346.15   10.01 
  -7   5  -1    4.87    1.26 
  -7   5  -1    5.40    1.17 
   7  -5   1    4.38    1.33 
   7  -5   1    5.09    1.19 
   7  -5   2  180.27    8.61 
  -7   5  -2  202.37    7.37 
   7  -5   2  202.29    7.65 
  -7   5  -2  201.45    8.10 
   7  -5   3   84.41    5.84 
   7  -5   3   84.68    4.79 
  -7   5  -3   84.87    5.18 
  -7   5  -3   80.61    5.10 
  -7   5  -3   90.06    4.92 
   7  -5   4  110.16    6.87 
  -7   5  -4  117.86    5.96 
  -7   5  -4  119.12    6.34 
  -7   5  -4  112.13    6.43 
   7  -5   5   13.78    2.47 
  -7   5  -5   17.30    2.43 
  -7   5  -5   13.67    2.31 
   7  -4  -7    0.29    0.53 
   7  -4  -6   11.56    2.19 
   7  -4  -5   20.84    2.83 
   7  -4  -5   17.61    2.37 
  -7   4   5   19.81    2.55 
   7  -4  -4  130.75    7.04 
   7  -4  -4  109.05    5.80 
  -7   4   4  118.74    6.17 
   7  -4  -3   82.41    5.55 
  -7   4   3   85.87    4.19 
  -7   4   3   79.70    4.91 
   7  -4  -2   67.60    4.95 
   7  -4  -2   72.62    3.83 
   7  -4  -2   56.47    3.97 
  -7   4   2   66.91    4.39 
  -7   4   2   68.99    3.68 
   7  -4  -1    6.46    1.58 
   7  -4  -1    6.97    1.19 
   7  -4  -1    5.48    1.27 
  -7   4   1    6.58    1.38 
  -7   4   1    6.96    1.17 
   7  -4   0    2.03    0.80 
   7  -4   0    2.56    1.05 
  -7   4   0    2.27    0.73 
   7  -4   0    2.20    0.71 
   7  -4   1    6.06    1.57 
  -7   4  -1    6.64    1.17 
   7  -4   1    7.61    1.23 
   7  -4   1    5.84    1.30 
  -7   4  -1    6.97    1.40 
   7  -4   2   77.56    4.07 
   7  -4   2   68.18    4.53 
  -7   4  -2   73.46    4.62 
   7  -4   3   81.91    5.87 
   7  -4   3   99.68    4.79 
   7  -4   3   82.79    5.07 
  -7   4  -3   83.95    4.91 
   7  -4   4  122.07    7.40 
  -7   4  -4  142.24    6.64 
   7  -4   4  135.72    6.77 
   7  -4   5   19.96    3.08 
  -7   4  -5   22.76    2.64 
   7  -4   5   19.95    2.60 
  -7   4  -5   19.36    2.74 
  -7   4  -6   12.29    2.00 
   7  -4   6    9.31    1.83 
  -7   4  -7    0.14    0.50 
   7  -3  -7    0.52    0.58 
   7  -3  -6   11.30    2.06 
   7  -3  -5   20.54    2.72 
   7  -3  -5   18.38    2.43 
  -7   3   5   18.97    2.44 
   7  -3  -4  124.91    6.75 
  -7   3   4  124.51    6.16 
   7  -3  -3   79.30    5.35 
   7  -3  -3   69.13    4.55 
  -7   3   3   81.56    4.82 
   7  -3  -2   73.23    5.18 
   7  -3  -2   58.57    4.17 
  -7   3   2   67.08    4.27 
   7  -3  -1    7.00    1.66 
   7  -3  -1    6.15    1.38 
  -7   3   1    7.09    1.37 
  -7   3   0    2.03    0.78 
   7  -3   0    2.03    0.85 
   7  -3   0    2.93    1.14 
   7  -3   1    7.45    1.80 
   7  -3   1    6.04    1.40 
  -7   3  -1    6.70    1.29 
   7  -3   2   63.59    5.19 
   7  -3   2   76.41    4.98 
  -7   3  -2   74.00    4.34 
   7  -3   3   73.67    5.81 
  -7   3  -3   85.68    4.67 
   7  -3   3   82.14    5.27 
  -7   3  -4  140.02    6.20 
   7  -3   4  127.26    6.91 
  -7   3  -5   22.07    2.40 
  -7   3  -5   18.82    2.64 
   7  -3   5   21.79    2.87 
   7  -3   6    9.81    2.05 
   7  -2  -5   16.78    2.44 
  -7   2   5   15.37    2.19 
   7  -2  -4  115.00    6.52 
   7  -2  -4   98.67    5.63 
  -7   2   4  103.38    5.48 
   7  -2  -3   84.63    5.68 
   7  -2  -3   73.56    4.81 
  -7   2   3   80.49    4.61 
   7  -2  -2  173.34    7.65 
  -7   2   2  188.60    7.13 
  -7   2   1    4.43    1.06 
   7  -2  -1    4.08    1.21 
   7  -2  -1    4.93    1.48 
   7  -2   0  363.78   13.23 
   7  -2   0  347.78   11.45 
  -7   2   0  364.11   10.08 
   7  -2   1    3.83    1.24 
   7  -2   1    5.31    1.63 
  -7   2  -1    5.64    1.12 
   7  -2   2  180.44    9.41 
  -7   2  -2  203.94    7.01 
   7  -2   2  200.00    8.60 
   7  -2   3   74.47    6.03 
   7  -2   3   81.85    5.51 
   7  -2   4   98.95    7.28 
   7  -2   4  114.93    6.79 
   7  -2   5   16.21    3.07 
   7  -2   5   15.97    2.57 
  -7   1   5   16.99    2.21 
  -7   1   4  102.25    5.28 
   7  -1  -3   69.57    5.31 
   7  -1  -3   61.29    4.46 
  -7   1   3   66.25    3.95 
   7  -1  -2   56.03    4.83 
   7  -1  -2   45.62    3.84 
   7  -1  -1    6.21    1.75 
   7  -1   0    2.57    1.24 
   7  -1   1    4.45    1.31 
   7  -1   1    5.70    1.82 
   7  -1   2   53.19    5.45 
   7  -1   2   57.62    4.63 
   7  -1   3   66.48    6.24 
   7  -1   4  102.83    7.88 
   7   0   0    2.14    1.26 
   7   0   1    5.55    1.93 
   7   0   2   50.33    5.46 
   8  -5   0    1.53    0.73 
   8  -5   1    4.36    1.19 
   8  -5   2   45.44    3.64 
  -8   4   0  564.81   14.43 
  -8   4  -1    3.01    0.99 
  -8   4  -2    4.17    1.14 
  -8   4  -3   60.92    4.16 
   8  -3  -3   58.44    4.90 
   8  -3  -2   47.81    4.47 
  -8   3   1    4.83    1.15 
   8  -3  -1    4.23    1.42 
  -8   3   0    1.19    0.64 
   8  -2  -2  251.35   11.10 
   0   0   0    0.00    0.00 
; 
_shelx_hkl_checksum   94618 
  


==> anc/ScV6Sn6_50K_20220609.cif <==

#=======================================================================
data_global
#=======================================================================

_audit_creation_method                   'Jana2006 Version : 02/04/2022'


# 1. PROCESSING SUMMARY (IUCr Office Use Only)

_journal_date_recd_electronic            ?
_journal_date_to_coeditor                ?
_journal_date_from_coeditor              ?
_journal_date_accepted                   ?
_journal_date_printers_first             ?
_journal_date_printers_final             ?
_journal_date_proofs_out                 ?
_journal_date_proofs_in                  ?
_journal_coeditor_name                   ?
_journal_coeditor_code                   ?
_journal_coeditor_notes
; ?
;
_journal_techeditor_code                 ?
_journal_paper_category                  ?
_journal_techeditor_notes
; ?
;
_journal_coden_ASTM                      ?
_journal_name_full                       'Acta Crystallographica Section C'
_journal_year                            ?
_journal_volume                          ?
_journal_issue                           ?
_journal_page_first                      ?
_journal_page_last                       ?
_journal_suppl_publ_number               ?
_journal_suppl_publ_pages                ?

#=======================================================================

# 2. SUBMISSION DETAILS

_publ_contact_author_name                ?
_publ_contact_author_address
; ?
;
_publ_contact_author_email               ?
_publ_contact_author_fax                 ?
_publ_contact_author_phone               ?

_publ_requested_journal                  'Acta Crystallographica Section C'
_publ_requested_category                 ?

_publ_contact_letter
; ?
;

#=======================================================================

# 3. TITLE AND AUTHOR LIST

_publ_section_title
; ?
;
_publ_section_title_footnote
; ?
;
loop_
 _publ_author_name
 _publ_author_footnote
 _publ_author_address
; ?      # name
;
; ?      # footnote
;
; ?      # address
;

#=======================================================================

# 4. TEXT

_publ_section_synopsis
; ?
;
_publ_section_abstract
; ?
;
_publ_section_comment
; ?
;
_publ_section_introduction
; ?
;
_publ_section_experimental
; ?
;
_publ_section_exptl_prep
; ?
;
_publ_section_exptl_refinement
; ?
;
_publ_section_exptl_solution
; ?
;
_publ_section_discussion
; ?
;
_publ_section_acknowledgements
; ?
;
_publ_section_references
;
Petricek, V., Dusek, M. & Palatinus L. (2014). Z. Kristallogr. 229(5), 345-352.

Palatinus L. & Chapuis G. (2007). J. Appl. Cryst. 40, 786-790.

# enable this reference if Diamond ver. 2 was used for visualization
#Brandenburg, K. (1999). DIAMOND. Version. 2.1c.
#Crystal Impact GbR, Bonn, Germany.

# enable this reference if Diamond ver. 3 was used for visualization
#Brandenburg, K. & Putz, H. (2005). DIAMOND Version 3.
#Crystal Impact GbR, Postfach 1251, D-53002 Bonn, Germany.

# enable this reference if SIR97 was used for solving of the structure
#Altomare, A., Burla, M. C., Camalli, M., Cascarano, G., Giacovazzo, C.,
#Guagliardi, A., Moliterni, A. G. G., Polidori, G., Spagna, R. (1997).
#SIR97. A Package for Crystal Structure Solution by Direct Methods
#and Refinement, Bari, Rome, Italy.

# use this reference if SIR2002 was used for solving of the structure
#Burla, M.C., Camalli, M., Carrozzini, B., Cascarano, G., Giacovazzo, C.,
#Polidori, G., Spagna, R.
#SIR2002: the program, J. Appl. Cryst, (2003). 36, 1103


# use this reference if SIR2011 was used for solving of the structure
#Burla, M.C., Caliandro, R., Camalli, M., Carrozzini, B., Cascarano,
#G.L., Giacovazzo, C., Mallamo. M., Mazzone, A., Polidori, G., Spagna, R.
#SIR2011: a new package for crystal structure determination and refinement,
#J.Appl.Cryst. (2012) 45, 357-361

# enable this reference if bond valences were calculated
#Brown, I. D. (1996). J. Appl. Cryst. 29, 479-480.

# enable this reference if Xshape wase used for crystal shape refinement
#Stoe & Cie (1998). X-SHAPE. Stoe & Cie, Darmstadt, Germany.


# enable this reference if Flack coefficient was refined
#Flack, H. D. (1983). Acta Cryst. A39, 876-881.
;
_publ_section_figure_captions
; ?
;
_publ_section_table_legends
; ?
;

#=======================================================================
data_I
#=======================================================================

# 5. CHEMICAL DATA

_chemical_name_systematic
; ?
;
_chemical_name_common                    ?
_chemical_formula_moiety                 ?
_chemical_formula_structural             ?
_chemical_formula_analytical             ?
_chemical_formula_iupac                  ?
_chemical_formula_sum                    'Sc1 Sn6 V6'
_chemical_formula_weight                 1062.9
_chemical_melting_point                  ?
_chemical_compound_source                ?
_chemical_absolute_configuration         ?

#=======================================================================

# 6. CRYSTAL DATA

_symmetry_cell_setting                   trigonal
_symmetry_space_group_name_H-M           'R 3 2'
_symmetry_space_group_name_Hall          'R 3;2"'
_symmetry_Int_Tables_number              155

loop_
 _space_group_symop_id
 _space_group_symop_operation_xyz
 1   x,y,z
 2   -y,x-y,z
 3   -x+y,-x,z
 4   y,x,-z
 5   x-y,-y,-z
 6   -x,-x+y,-z
 7   x+2/3,y+1/3,z+1/3
 8   -y+2/3,x-y+1/3,z+1/3
 9   -x+y+2/3,-x+1/3,z+1/3
 10  y+2/3,x+1/3,-z+1/3
 11  x-y+2/3,-y+1/3,-z+1/3
 12  -x+2/3,-x+y+1/3,-z+1/3
 13  x+1/3,y+2/3,z+2/3
 14  -y+1/3,x-y+2/3,z+2/3
 15  -x+y+1/3,-x+2/3,z+2/3
 16  y+1/3,x+2/3,-z+2/3
 17  x-y+1/3,-y+2/3,-z+2/3
 18  -x+1/3,-x+y+2/3,-z+2/3

_cell_length_a                           9.4561
_cell_length_b                           9.4561
_cell_length_c                           27.4124
_cell_angle_alpha                        90
_cell_angle_beta                         90
_cell_angle_gamma                        120
_cell_volume                             2122.765

loop_
 _twin_individual_id
 _twin_individual_mass_fraction_refined
 _twin_individual_twin_matrix_11
 _twin_individual_twin_matrix_12
 _twin_individual_twin_matrix_13
 _twin_individual_twin_matrix_21
 _twin_individual_twin_matrix_22
 _twin_individual_twin_matrix_23
 _twin_individual_twin_matrix_31
 _twin_individual_twin_matrix_32
 _twin_individual_twin_matrix_33
1 0.5
1 0 0
0 1 0
0 0 1
2 0.5
1 -1 0
1 0 0
0 0 1

_cell_formula_units_Z                    9

_cell_measurement_reflns_used            4247
_cell_measurement_theta_min              2.1950
_cell_measurement_theta_max              33.1880
_cell_measurement_temperature            50
_cell_special_details
; ?
;

_exptl_crystal_density_diffrn            7.4828
_exptl_crystal_density_meas              ?
_exptl_crystal_density_method            ?
_exptl_crystal_F_000                     4131

_exptl_absorpt_coefficient_mu            21.801
_exptl_crystal_description               rectangular_shape
_exptl_crystal_size_max                  ?
_exptl_crystal_size_mid                  ?
_exptl_crystal_size_min                  ?
_exptl_crystal_size_rad                  0.097
_exptl_crystal_colour                    ?
_exptl_absorpt_correction_type           Sphere
_exptl_absorpt_process_details
 'Jana2006'
_exptl_absorpt_correction_T_min          0.0641
_exptl_absorpt_correction_T_max          0.0972
loop_
 _exptl_crystal_face_index_h
 _exptl_crystal_face_index_k
 _exptl_crystal_face_index_l
 _exptl_crystal_face_perp_dist
 ? ? ? ?

#=======================================================================

# 7. EXPERIMENTAL DATA

_exptl_special_details                   ?

_diffrn_ambient_temperature              50
_diffrn_source                           ?
_diffrn_source_power                     ?
_diffrn_source_voltage                   ?
_diffrn_source_current                   ?
_diffrn_radiation_type                   'Mo K\a'
_diffrn_radiation_source                 'X-ray tube'
_diffrn_radiation_wavelength             0.71073
_diffrn_radiation_monochromator          graphite
_diffrn_measurement_device               'four-circle diffractometer'
_diffrn_measurement_device_type          'Oxford Diffraction CCD'
_diffrn_detector                         ?
_diffrn_detector_area_resol_mean         ?
_diffrn_measurement_method               'Oxford Diffraction CCD'
_diffrn_measurement_specimen_support     ?

_diffrn_reflns_number                    16785
_diffrn_reflns_theta_min                 2.23
_diffrn_reflns_theta_max                 33.51
_diffrn_reflns_theta_full                33.09
_diffrn_measured_fraction_theta_max      0.96
_diffrn_measured_fraction_theta_full     0.98
_diffrn_reflns_av_R_equivalents          0.121
_diffrn_reflns_av_unetI/netI             0.0505
_diffrn_reflns_limit_h_min               -14
_diffrn_reflns_limit_h_max               13
_diffrn_reflns_limit_k_min               -11
_diffrn_reflns_limit_k_max               14
_diffrn_reflns_limit_l_min               -41
_diffrn_reflns_limit_l_max               40
_diffrn_reflns_reduction_process         ?

_diffrn_standards_number                 ?
_diffrn_standards_interval_count         ?
_diffrn_standards_interval_time          ?
_diffrn_standards_decay_%                ?
loop_
_diffrn_standard_refln_index_h
_diffrn_standard_refln_index_k
_diffrn_standard_refln_index_l
  ? ? ?

_diffrn_radiation_probe                  X-ray

#=======================================================================

# 8. REFINEMENT DATA

_refine_special_details
; ?
;

_reflns_number_total                     1737
_reflns_number_gt                        1133
_reflns_threshold_expression             'I>3\s(I)'

_refine_ls_structure_factor_coef         F
_refine_ls_R_factor_gt                   0.0381
_refine_ls_wR_factor_gt                  0.0467
_refine_ls_R_factor_all                  0.0525
_refine_ls_wR_factor_ref                 0.0503
_refine_ls_goodness_of_fit_ref           1.03
_refine_ls_goodness_of_fit_gt            1.19
_refine_ls_restrained_S_gt               ?
_refine_ls_restrained_S_all              ?
_refine_ls_number_reflns                 1737
_refine_ls_number_parameters             63
_refine_ls_number_restraints             0
_refine_ls_number_constraints            0
_refine_ls_weighting_scheme              sigma
_refine_ls_weighting_details             'w=1/(\s^2^(F)+0.0004F^2^)'
_refine_ls_hydrogen_treatment            ?
_refine_ls_shift/su_max                  0.0219
_refine_ls_shift/su_mean                 0.0041
_refine_diff_density_max                 ?
_refine_diff_density_min                 ?
_refine_ls_extinction_method
 'B-C type 1 Gaussian isotropic (Becker & Coppens, 1974)'
_refine_ls_extinction_coef               790(30)
_refine_ls_extinction_expression         ?
_refine_ls_abs_structure_details
;  701 of Friedel pairs used in the refinement
;
_refine_ls_abs_structure_Flack           ?
_refine_ls_abs_structure_Rogers          ?

loop_
 _atom_type_symbol
 _atom_type_scat_dispersion_real
 _atom_type_scat_dispersion_imag
 _atom_type_scat_source
 Sc   0.2519  0.3716
 'International Tables Vol C tables 4.2.6.8 and 6.1.1.1'
 Sn  -0.6537  1.4246
 'International Tables Vol C tables 4.2.6.8 and 6.1.1.1'
 V    0.3005  0.5294
 'International Tables Vol C tables 4.2.6.8 and 6.1.1.1'

_computing_data_collection               ?
_computing_cell_refinement               ?
_computing_data_reduction                ?
_computing_structure_solution            ?
_computing_structure_refinement          ?
_computing_molecular_graphics            ?
_computing_publication_material          ?

loop_
 _restr_distance_atom_site_label_1
 _restr_distance_site_symmetry_1
 _restr_distance_atom_site_label_2
 _restr_distance_site_symmetry_2
 _restr_distance_target
 _restr_distance_target_weight_param
 ? ? ? ? ? ?

loop_
 _restr_angle_atom_site_label_1
 _restr_angle_site_symmetry_1
 _restr_angle_atom_site_label_2
 _restr_angle_site_symmetry_2
 _restr_angle_atom_site_label_3
 _restr_angle_site_symmetry_3
 _restr_angle_target
 _restr_angle_target_weight_param
 ? ? ? ? ? ? ? ?

loop_
 _restr_torsion_atom_site_label_1
 _restr_torsion_site_symmetry_1
 _restr_torsion_atom_site_label_2
 _restr_torsion_site_symmetry_2
 _restr_torsion_atom_site_label_3
 _restr_torsion_site_symmetry_3
 _restr_torsion_atom_site_label_4
 _restr_torsion_site_symmetry_4
 _restr_torsion_angle_target
 _restr_torsion_weight_param
 ? ? ? ? ? ? ? ? ? ?

loop_
 _restr_equal_distance_atom_site_label_1
 _restr_equal_distance_site_symmetry_1
 _restr_equal_distance_atom_site_label_2
 _restr_equal_distance_site_symmetry_2
 _restr_equal_distance_class_class_id
 _restr_equal_distance_class_target_weight_param
 ? ? ? ? ? ?

loop_
 _restr_equal_angle_atom_site_label_1
 _restr_equal_angle_site_symmetry_1
 _restr_equal_angle_atom_site_label_2
 _restr_equal_angle_site_symmetry_2
 _restr_equal_angle_atom_site_label_3
 _restr_equal_angle_site_symmetry_3
 _restr_equal_angle_class_class_id
 _restr_equal_angle_class_target_weight_param
 ? ? ? ? ? ? ? ?

loop_
 _restr_equal_torsion_atom_site_label_1
 _restr_equal_torsion_site_symmetry_1
 _restr_equal_torsion_atom_site_label_2
 _restr_equal_torsion_site_symmetry_2
 _restr_equal_torsion_atom_site_label_3
 _restr_equal_torsion_site_symmetry_3
 _restr_equal_torsion_atom_site_label_4
 _restr_equal_torsion_site_symmetry_4
 _restr_equal_torsion_class_class_id
 _restr_equal_torsion_class_target_weight_param
 ? ? ? ? ? ? ? ? ? ?


#=======================================================================

# 9. ATOMIC COORDINATES AND DISPLACEMENT PARAMETERS

loop_
 _atom_site_label
 _atom_site_type_symbol
 _atom_site_fract_x
 _atom_site_fract_y
 _atom_site_fract_z
 _atom_site_adp_type
 _atom_site_U_iso_or_equiv
 _atom_site_site_symmetry_multiplicity
 _atom_site_occupancy
 _atom_site_calc_flag
 _atom_site_refinement_flags
 _atom_site_disorder_assembly
 _atom_site_disorder_group
  Sn1 Sn 0.666667 0.333333 0.44260(2) Uani 0.00708(16) 6 1 d . . .
  Sn1_2 Sn 0.333333 0.666667 0.44528(2) Uani 0.00761(17) 6 1 d . . .
  Sn1_3 Sn 0 0 0.43562(2) Uani 0.00795(17) 6 1 d . . .
  Sn2 Sn 0.33371(13) 0.333333 0.333333 Uani 0.0036(3) 9 1 d . . .
  Sn2_2 Sn 0.666667 0.66640(15) 0.333333 Uani 0.0101(5) 9 1 d . . .
  Sn3 Sn 0.33231(14) 0.33231(14) 0.5 Uani 0.0056(4) 9 1 d . . .
  Sn3_2 Sn 0 0.33223(15) 0.5 Uani 0.0074(5) 9 1 d . . .
  V1 V 0.4998(6) 0.5005(6) 0.41592(3) Uani 0.0062(8) 18 1 d . . .
  V1_2 V 0.3335(10) 0.1666(6) 0.41573(3) Uani 0.0062(8) 18 1 d . . .
  V1_3 V 0.1664(6) 0.3338(10) 0.41575(3) Uani 0.0063(8) 18 1 d . . .
  Sc1 Sc 0 0 0 Uani 0.0079(6) 3 1 d . . .
  Sc1_2 Sc 0.333333 0.666667 0.33862(6) Uani 0.0085(4) 6 1 d . . .

loop_
 _atom_site_aniso_label
 _atom_site_aniso_type_symbol
 _atom_site_aniso_U_11
 _atom_site_aniso_U_22
 _atom_site_aniso_U_33
 _atom_site_aniso_U_12
 _atom_site_aniso_U_13
 _atom_site_aniso_U_23
 Sn1 Sn 0.0072(2) 0.0072(2) 0.0068(3) 0.00360(10) 0 0
 Sn1_2 Sn 0.0072(2) 0.0072(2) 0.0084(3) 0.00360(10) 0 0
 Sn1_3 Sn 0.0076(2) 0.0076(2) 0.0087(3) 0.00380(10) 0 0
 Sn2 Sn 0.0034(3) 0.0075(5) 0.0012(6) 0.0038(2) 0.0009(3) 0.0018(5)
 Sn2_2 Sn 0.0080(6) 0.0129(5) 0.0077(9) 0.0040(3) 0.0023(6) 0.0012(3)
 Sn3 Sn 0.0072(4) 0.0072(4) 0.0023(6) 0.0036(4) -0.0003(3) 0.0003(3)
 Sn3_2 Sn 0.0074(6) 0.0079(5) 0.0068(8) 0.0037(3) -0.0009(6) -0.0004(3)
 V1 V 0.0103(13) 0.0050(12) 0.0035(4) 0.0039(3) -0.0056(12) -0.0020(12)
 V1_2 V 0.0075(4) 0.0096(13) 0.0037(4) 0.0058(13) 0.0037(13) 0.0017(12)
 V1_3 V 0.0065(12) 0.0077(4) 0.0037(4) 0.0029(12) -0.0026(12) -0.0039(13)
 Sc1 Sc 0.0080(6) 0.0080(6) 0.0077(11) 0.0040(3) 0 0
 Sc1_2 Sc 0.0087(5) 0.0087(5) 0.0082(8) 0.0044(2) 0 0

loop_
 _jana_atom_site_ADP_C_label
 _jana_atom_site_ADP_C_type_symbol
 _jana_atom_site_ADP_C_111
 _jana_atom_site_ADP_C_112
 _jana_atom_site_ADP_C_113
 _jana_atom_site_ADP_C_122
 _jana_atom_site_ADP_C_123
 _jana_atom_site_ADP_C_133
 _jana_atom_site_ADP_C_222
 _jana_atom_site_ADP_C_223
 _jana_atom_site_ADP_C_233
 _jana_atom_site_ADP_C_333
 ? ? ? ? ? ? ? ? ? ? ? ?

loop_
 _jana_atom_site_ADP_D_label
 _jana_atom_site_ADP_D_type_symbol
 _jana_atom_site_ADP_D_1111
 _jana_atom_site_ADP_D_1112
 _jana_atom_site_ADP_D_1113
 _jana_atom_site_ADP_D_1122
 _jana_atom_site_ADP_D_1123
 _jana_atom_site_ADP_D_1133
 _jana_atom_site_ADP_D_1222
 _jana_atom_site_ADP_D_1223
 _jana_atom_site_ADP_D_1233
 _jana_atom_site_ADP_D_1333
 _jana_atom_site_ADP_D_2222
 _jana_atom_site_ADP_D_2223
 _jana_atom_site_ADP_D_2233
 _jana_atom_site_ADP_D_2333
 _jana_atom_site_ADP_D_3333
 ? ? ? ? ? ? ? ? ? ? ? ? ? ? ? ? ?

loop_
 _jana_atom_site_ADP_E_label
 _jana_atom_site_ADP_E_type_symbol
 _jana_atom_site_ADP_E_11111
 _jana_atom_site_ADP_E_11112
 _jana_atom_site_ADP_E_11113
 _jana_atom_site_ADP_E_11122
 _jana_atom_site_ADP_E_11123
 _jana_atom_site_ADP_E_11133
 _jana_atom_site_ADP_E_11222
 _jana_atom_site_ADP_E_11223
 _jana_atom_site_ADP_E_11233
 _jana_atom_site_ADP_E_11333
 _jana_atom_site_ADP_E_12222
 _jana_atom_site_ADP_E_12223
 _jana_atom_site_ADP_E_12233
 _jana_atom_site_ADP_E_12333
 _jana_atom_site_ADP_E_13333
 _jana_atom_site_ADP_E_22222
 _jana_atom_site_ADP_E_22223
 _jana_atom_site_ADP_E_22233
 _jana_atom_site_ADP_E_22333
 _jana_atom_site_ADP_E_23333
 _jana_atom_site_ADP_E_33333
 ? ? ? ? ? ? ? ? ? ? ? ? ? ? ? ? ? ? ? ? ? ? ?

loop_
 _jana_atom_site_ADP_F_label
 _jana_atom_site_ADP_F_type_symbol
 _jana_atom_site_ADP_F_111111
 _jana_atom_site_ADP_F_111112
 _jana_atom_site_ADP_F_111113
 _jana_atom_site_ADP_F_111122
 _jana_atom_site_ADP_F_111123
 _jana_atom_site_ADP_F_111133
 _jana_atom_site_ADP_F_111222
 _jana_atom_site_ADP_F_111223
 _jana_atom_site_ADP_F_111233
 _jana_atom_site_ADP_F_111333
 _jana_atom_site_ADP_F_112222
 _jana_atom_site_ADP_F_112223
 _jana_atom_site_ADP_F_112233
 _jana_atom_site_ADP_F_112333
 _jana_atom_site_ADP_F_113333
 _jana_atom_site_ADP_F_122222
 _jana_atom_site_ADP_F_122223
 _jana_atom_site_ADP_F_122233
 _jana_atom_site_ADP_F_122333
 _jana_atom_site_ADP_F_123333
 _jana_atom_site_ADP_F_133333
 _jana_atom_site_ADP_F_222222
 _jana_atom_site_ADP_F_222223
 _jana_atom_site_ADP_F_222233
 _jana_atom_site_ADP_F_222333
 _jana_atom_site_ADP_F_223333
 _jana_atom_site_ADP_F_233333
 _jana_atom_site_ADP_F_333333
 ? ? ? ? ? ? ? ? ? ? ? ? ? ? ? ? ? ? ? ? ? ? ? ? ? ? ? ? ? ?


#=======================================================================

# 10. MOLECULAR GEOMETRY


loop_
 _geom_bond_atom_site_label_1
 _geom_bond_atom_site_label_2
 _geom_bond_site_symmetry_1
 _geom_bond_site_symmetry_2
 _geom_bond_distance
 _geom_bond_publ_flag
  Sn1 Sn1_2 . 4_556 3.0738(8) ?
  Sn1 V1 . . 2.831(7) ?
  Sn1 V1 . 2_655 2.831(7) ?
  Sn1 V1 . 3_665 2.831(7) ?
  Sn1 V1_2 . . 2.826(8) ?
  Sn1 V1_2 . 2_655 2.826(11) ?
  Sn1 V1_2 . 3_665 2.826(8) ?
  Sn1 Sc1 . 7_555 2.9951(6) ?
  Sn1_2 V1 . . 2.840(7) ?
  Sn1_2 V1 . 2_665 2.840(7) ?
  Sn1_2 V1 . 3_565 2.840(7) ?
  Sn1_2 V1_3 . . 2.844(8) ?
  Sn1_2 V1_3 . 2_665 2.844(8) ?
  Sn1_2 V1_3 . 3_565 2.844(10) ?
  Sn1_2 Sc1_2 . . 2.9236(16) ?
  Sn1_3 V1_2 . . 2.785(8) ?
  Sn1_3 V1_2 . 2_555 2.785(11) ?
  Sn1_3 V1_2 . 3_555 2.785(8) ?
  Sn1_3 V1_3 . . 2.787(8) ?
  Sn1_3 V1_3 . 2_555 2.787(8) ?
  Sn1_3 V1_3 . 3_555 2.787(11) ?
  Sn1_3 Sc1_2 . 16_445 2.9489(16) ?
  Sn2 Sn2_2 . . 3.1490(9) ?
  Sn2 Sn2_2 . 2_655 3.1490(17) ?
  Sn2 Sn2_2 . 3_565 3.1580(19) ?
  Sn2 V1 . . 2.759(2) ?
  Sn2 V1 . 17_555 2.759(4) ?
  Sn2 V1_2 . . 2.754(4) ?
  Sn2 V1_2 . 17_555 2.754(4) ?
  Sn2 V1_3 . . 2.759(4) ?
  Sn2 V1_3 . 17_555 2.759(7) ?
  Sn2 Sc1 . 7_555 3.1485(12) ?
  Sn2 Sc1_2 . . 3.1571(6) ?
  Sn2 Sc1_2 . 16_445 3.1571(6) ?
  Sn2_2 V1 . . 2.757(2) ?
  Sn2_2 V1 . 18_655 2.757(4) ?
  Sn2_2 V1_2 . 3_665 2.753(7) ?
  Sn2_2 V1_2 . 17_555 2.753(4) ?
  Sn2_2 V1_3 . 2_665 2.753(7) ?
  Sn2_2 V1_3 . 16_555 2.753(4) ?
  Sn2_2 Sc1 . 7_555 3.1495(14) ?
  Sn2_2 Sc1_2 . . 3.1566(7) ?
  Sn2_2 Sc1_2 . 16_555 3.1566(7) ?
  Sn3 Sn3_2 . . 3.1420(16) ?
  Sn3 Sn3_2 . 2_665 3.1722(14) ?
  Sn3 Sn3_2 . 3_555 3.1420(16) ?
  Sn3 V1 . . 2.799(2) ?
  Sn3 V1 . 4_556 2.799(2) ?
  Sn3 V1_2 . . 2.794(4) ?
  Sn3 V1_2 . 4_556 2.794(4) ?
  Sn3 V1_3 . . 2.796(4) ?
  Sn3 V1_3 . 4_556 2.796(4) ?
  Sn3_2 V1 . 3_565 2.797(4) ?
  Sn3_2 V1 . 5_566 2.797(4) ?
  Sn3_2 V1_2 . 2_555 2.793(4) ?
  Sn3_2 V1_2 . 4_556 2.793(4) ?
  Sn3_2 V1_3 . . 2.790(4) ?
  Sn3_2 V1_3 . 6_556 2.790(4) ?
  V1 V1_2 . . 2.734(7) ?
  V1 V1_2 . 3_665 2.730(11) ?
  V1 V1_3 . . 2.731(7) ?
  V1 V1_3 . 2_665 2.719(11) ?
  V1_2 V1_3 . . 2.737(14) ?
  V1_2 V1_3 . 3_555 2.727(7) ?

loop_
 _geom_angle_atom_site_label_1
 _geom_angle_atom_site_label_2
 _geom_angle_atom_site_label_3
 _geom_angle_site_symmetry_1
 _geom_angle_site_symmetry_2
 _geom_angle_site_symmetry_3
 _geom_angle
 _geom_angle_publ_flag
  Sn1_2 Sn1 V1 4_556 . . 104.96(4) ?
  Sn1_2 Sn1 V1 4_556 . 2_655 104.96(4) ?
  Sn1_2 Sn1 V1 4_556 . 3_665 104.96(4) ?
  Sn1_2 Sn1 V1_2 4_556 . . 105.10(5) ?
  Sn1_2 Sn1 V1_2 4_556 . 2_655 105.10(6) ?
  Sn1_2 Sn1 V1_2 4_556 . 3_665 105.10(5) ?
  Sn1_2 Sn1 Sc1 4_556 . 7_555 180 ?
  V1 Sn1 V1 . . 2_655 113.58(16) ?
  V1 Sn1 V1 . . 3_665 113.58(16) ?
  V1 Sn1 V1_2 . . . 57.80(17) ?
  V1 Sn1 V1_2 . . 2_655 149.93(8) ?
  V1 Sn1 V1_2 . . 3_665 57.7(3) ?
  V1 Sn1 Sc1 . . 7_555 75.03(4) ?
  V1 Sn1 V1 2_655 . 3_665 113.58(17) ?
  V1 Sn1 V1_2 2_655 . . 57.7(2) ?
  V1 Sn1 V1_2 2_655 . 2_655 57.80(18) ?
  V1 Sn1 V1_2 2_655 . 3_665 149.93(6) ?
  V1 Sn1 Sc1 2_655 . 7_555 75.04(4) ?
  V1 Sn1 V1_2 3_665 . . 149.93(6) ?
  V1 Sn1 V1_2 3_665 . 2_655 57.69(19) ?
  V1 Sn1 V1_2 3_665 . 3_665 57.8(3) ?
  V1 Sn1 Sc1 3_665 . 7_555 75.04(4) ?
  V1_2 Sn1 V1_2 . . 2_655 113.46(19) ?
  V1_2 Sn1 V1_2 . . 3_665 113.5(3) ?
  V1_2 Sn1 Sc1 . . 7_555 74.90(5) ?
  V1_2 Sn1 V1_2 2_655 . 3_665 113.5(3) ?
  V1_2 Sn1 Sc1 2_655 . 7_555 74.90(6) ?
  V1_2 Sn1 Sc1 3_665 . 7_555 74.90(5) ?
  Sn1 Sn1_2 V1 4_556 . . 106.46(4) ?
  Sn1 Sn1_2 V1 4_556 . 2_665 106.46(4) ?
  Sn1 Sn1_2 V1 4_556 . 3_565 106.46(4) ?
  Sn1 Sn1_2 V1_3 4_556 . . 106.54(5) ?
  Sn1 Sn1_2 V1_3 4_556 . 2_665 106.54(5) ?
  Sn1 Sn1_2 V1_3 4_556 . 3_565 106.54(6) ?
  Sn1 Sn1_2 Sc1_2 4_556 . . 180 ?
  V1 Sn1_2 V1 . . 2_665 112.31(15) ?
  V1 Sn1_2 V1 . . 3_565 112.31(16) ?
  V1 Sn1_2 V1_3 . . . 57.42(16) ?
  V1 Sn1_2 V1_3 . . 2_665 57.2(2) ?
  V1 Sn1_2 V1_3 . . 3_565 147.01(8) ?
  V1 Sn1_2 Sc1_2 . . . 73.54(4) ?
  V1 Sn1_2 V1 2_665 . 3_565 112.31(17) ?
  V1 Sn1_2 V1_3 2_665 . . 147.01(7) ?
  V1 Sn1_2 V1_3 2_665 . 2_665 57.4(3) ?
  V1 Sn1_2 V1_3 2_665 . 3_565 57.17(19) ?
  V1 Sn1_2 Sc1_2 2_665 . . 73.54(4) ?
  V1 Sn1_2 V1_3 3_565 . . 57.2(2) ?
  V1 Sn1_2 V1_3 3_565 . 2_665 147.01(7) ?
  V1 Sn1_2 V1_3 3_565 . 3_565 57.42(18) ?
  V1 Sn1_2 Sc1_2 3_565 . . 73.54(4) ?
  V1_3 Sn1_2 V1_3 . . 2_665 112.2(2) ?
  V1_3 Sn1_2 V1_3 . . 3_565 112.24(18) ?
  V1_3 Sn1_2 Sc1_2 . . . 73.46(5) ?
  V1_3 Sn1_2 V1_3 2_665 . 3_565 112.2(3) ?
  V1_3 Sn1_2 Sc1_2 2_665 . . 73.46(5) ?
  V1_3 Sn1_2 Sc1_2 3_565 . . 73.46(6) ?
  V1_2 Sn1_3 V1_2 . . 2_555 116.27(19) ?
  V1_2 Sn1_3 V1_2 . . 3_555 116.3(3) ?
  V1_2 Sn1_3 V1_3 . . . 58.8(2) ?
  V1_2 Sn1_3 V1_3 . . 2_555 157.44(6) ?
  V1_2 Sn1_3 V1_3 . . 3_555 58.6(2) ?
  V1_2 Sn1_3 Sc1_2 . . 16_445 78.71(4) ?
  V1_2 Sn1_3 V1_2 2_555 . 3_555 116.3(3) ?
  V1_2 Sn1_3 V1_3 2_555 . . 58.61(19) ?
  V1_2 Sn1_3 V1_3 2_555 . 2_555 58.8(3) ?
  V1_2 Sn1_3 V1_3 2_555 . 3_555 157.44(7) ?
  V1_2 Sn1_3 Sc1_2 2_555 . 16_445 78.71(5) ?
  V1_2 Sn1_3 V1_3 3_555 . . 157.44(6) ?
  V1_2 Sn1_3 V1_3 3_555 . 2_555 58.6(4) ?
  V1_2 Sn1_3 V1_3 3_555 . 3_555 58.8(3) ?
  V1_2 Sn1_3 Sc1_2 3_555 . 16_445 78.71(4) ?
  V1_3 Sn1_3 V1_3 . . 2_555 116.3(3) ?
  V1_3 Sn1_3 V1_3 . . 3_555 116.28(19) ?
  V1_3 Sn1_3 Sc1_2 . . 16_445 78.73(4) ?
  V1_3 Sn1_3 V1_3 2_555 . 3_555 116.3(3) ?
  V1_3 Sn1_3 Sc1_2 2_555 . 16_445 78.73(4) ?
  V1_3 Sn1_3 Sc1_2 3_555 . 16_445 78.73(5) ?
  Sn2_2 Sn2 Sn2_2 . . 2_655 120.03(5) ?
  Sn2_2 Sn2 Sn2_2 . . 3_565 119.98(3) ?
  Sn2_2 Sn2 V1 . . . 55.16(7) ?
  Sn2_2 Sn2 V1 . . 17_555 106.77(11) ?
  Sn2_2 Sn2 V1_2 . . . 106.66(13) ?
  Sn2_2 Sn2 V1_2 . . 17_555 55.11(11) ?
  Sn2_2 Sn2 V1_3 . . . 106.60(13) ?
  Sn2_2 Sn2 V1_3 . . 17_555 106.75(14) ?
  Sn2_2 Sn2 Sc1 . . 7_555 60.02(3) ?
  Sn2_2 Sn2 Sc1_2 . . . 60.07(2) ?
  Sn2_2 Sn2 Sc1_2 . . 16_445 177.37(3) ?
  Sn2_2 Sn2 Sn2_2 2_655 . 3_565 119.98(3) ?
  Sn2_2 Sn2 V1 2_655 . . 106.77(14) ?
  Sn2_2 Sn2 V1 2_655 . 17_555 55.16(12) ?
  Sn2_2 Sn2 V1_2 2_655 . . 55.11(13) ?
  Sn2_2 Sn2 V1_2 2_655 . 17_555 106.66(19) ?
  Sn2_2 Sn2 V1_3 2_655 . . 106.75(19) ?
  Sn2_2 Sn2 V1_3 2_655 . 17_555 106.6(2) ?
  Sn2_2 Sn2 Sc1 2_655 . 7_555 60.02(3) ?
  Sn2_2 Sn2 Sc1_2 2_655 . . 177.37(3) ?
  Sn2_2 Sn2 Sc1_2 2_655 . 16_445 60.07(2) ?
  Sn2_2 Sn2 V1 3_565 . . 106.44(14) ?
  Sn2_2 Sn2 V1 3_565 . 17_555 106.44(17) ?
  Sn2_2 Sn2 V1_2 3_565 . . 106.6(2) ?
  Sn2_2 Sn2 V1_2 3_565 . 17_555 106.6(2) ?
  Sn2_2 Sn2 V1_3 3_565 . . 54.96(13) ?
  Sn2_2 Sn2 V1_3 3_565 . 17_555 55.0(2) ?
  Sn2_2 Sn2 Sc1 3_565 . 7_555 180 ?
  Sn2_2 Sn2 Sc1_2 3_565 . . 59.980(19) ?
  Sn2_2 Sn2 Sc1_2 3_565 . 16_445 59.980(19) ?
  V1 Sn2 V1 . . 17_555 147.1(2) ?
  V1 Sn2 V1_2 . . . 59.47(13) ?
  V1 Sn2 V1_2 . . 17_555 110.26(13) ?
  V1 Sn2 V1_3 . . . 59.32(13) ?
  V1 Sn2 V1_3 . . 17_555 146.6(2) ?
  V1 Sn2 Sc1 . . 7_555 73.56(14) ?
  V1 Sn2 Sc1_2 . . . 71.02(14) ?
  V1 Sn2 Sc1_2 . . 16_445 127.47(8) ?
  V1 Sn2 V1_2 17_555 . . 110.27(18) ?
  V1 Sn2 V1_2 17_555 . 17_555 59.48(14) ?
  V1 Sn2 V1_3 17_555 . . 146.63(17) ?
  V1 Sn2 V1_3 17_555 . 17_555 59.3(3) ?
  V1 Sn2 Sc1 17_555 . 7_555 73.56(17) ?
  V1 Sn2 Sc1_2 17_555 . . 127.47(12) ?
  V1 Sn2 Sc1_2 17_555 . 16_445 71.02(11) ?
  V1_2 Sn2 V1_2 . . 17_555 146.8(3) ?
  V1_2 Sn2 V1_3 . . . 59.5(3) ?
  V1_2 Sn2 V1_3 . . 17_555 146.59(19) ?
  V1_2 Sn2 Sc1 . . 7_555 73.4(2) ?
  V1_2 Sn2 Sc1_2 . . . 122.26(13) ?
  V1_2 Sn2 Sc1_2 . . 16_445 75.63(13) ?
  V1_2 Sn2 V1_3 17_555 . . 146.6(3) ?
  V1_2 Sn2 V1_3 17_555 . 17_555 59.5(3) ?
  V1_2 Sn2 Sc1 17_555 . 7_555 73.4(2) ?
  V1_2 Sn2 Sc1_2 17_555 . . 75.64(18) ?
  V1_2 Sn2 Sc1_2 17_555 . 16_445 122.26(11) ?
  V1_3 Sn2 V1_3 . . 17_555 109.9(2) ?
  V1_3 Sn2 Sc1 . . 7_555 125.04(13) ?
  V1_3 Sn2 Sc1_2 . . . 70.97(19) ?
  V1_3 Sn2 Sc1_2 . . 16_445 75.61(13) ?
  V1_3 Sn2 Sc1 17_555 . 7_555 125.0(2) ?
  V1_3 Sn2 Sc1_2 17_555 . . 75.6(2) ?
  V1_3 Sn2 Sc1_2 17_555 . 16_445 70.97(15) ?
  Sc1 Sn2 Sc1_2 7_555 . . 120.020(19) ?
  Sc1 Sn2 Sc1_2 7_555 . 16_445 120.020(19) ?
  Sc1_2 Sn2 Sc1_2 . . 16_445 119.96(4) ?
  Sn2 Sn2_2 Sn2 . . 2_665 120.02(3) ?
  Sn2 Sn2_2 Sn2 . . 3_665 119.97(5) ?
  Sn2 Sn2_2 V1 . . . 55.21(7) ?
  Sn2 Sn2_2 V1 . . 18_655 106.72(11) ?
  Sn2 Sn2_2 V1_2 . . 3_665 106.62(15) ?
  Sn2 Sn2_2 V1_2 . . 17_555 55.13(11) ?
  Sn2 Sn2_2 V1_3 . . 2_665 106.54(14) ?
  Sn2 Sn2_2 V1_3 . . 16_555 106.69(13) ?
  Sn2 Sn2_2 Sc1 . . 7_555 59.98(3) ?
  Sn2 Sn2_2 Sc1_2 . . . 60.090(19) ?
  Sn2 Sn2_2 Sc1_2 . . 16_555 177.37(3) ?
  Sn2 Sn2_2 Sn2 2_665 . 3_665 120.02(3) ?
  Sn2 Sn2_2 V1 2_665 . . 106.43(14) ?
  Sn2 Sn2_2 V1 2_665 . 18_655 106.43(17) ?
  Sn2 Sn2_2 V1_2 2_665 . 3_665 106.6(2) ?
  Sn2 Sn2_2 V1_2 2_665 . 17_555 106.59(19) ?
  Sn2 Sn2_2 V1_3 2_665 . 2_665 55.1(2) ?
  Sn2 Sn2_2 V1_3 2_665 . 16_555 55.14(13) ?
  Sn2 Sn2_2 Sc1 2_665 . 7_555 180 ?
  Sn2 Sn2_2 Sc1_2 2_665 . . 60.00(2) ?
  Sn2 Sn2_2 Sc1_2 2_665 . 16_555 60.00(2) ?
  Sn2 Sn2_2 V1 3_665 . . 106.72(14) ?
  Sn2 Sn2_2 V1 3_665 . 18_655 55.21(12) ?
  Sn2 Sn2_2 V1_2 3_665 . 3_665 55.1(2) ?
  Sn2 Sn2_2 V1_2 3_665 . 17_555 106.6(2) ?
  Sn2 Sn2_2 V1_3 3_665 . 2_665 106.7(2) ?
  Sn2 Sn2_2 V1_3 3_665 . 16_555 106.54(19) ?
  Sn2 Sn2_2 Sc1 3_665 . 7_555 59.98(3) ?
  Sn2 Sn2_2 Sc1_2 3_665 . . 177.37(3) ?
  Sn2 Sn2_2 Sc1_2 3_665 . 16_555 60.090(19) ?
  V1 Sn2_2 V1 . . 18_655 147.1(2) ?
  V1 Sn2_2 V1_2 . . 3_665 59.39(19) ?
  V1 Sn2_2 V1_2 . . 17_555 110.34(13) ?
  V1 Sn2_2 V1_3 . . 2_665 59.15(19) ?
  V1 Sn2_2 V1_3 . . 16_555 146.7(2) ?
  V1 Sn2_2 Sc1 . . 7_555 73.57(14) ?
  V1 Sn2_2 Sc1_2 . . . 71.04(14) ?
  V1 Sn2_2 Sc1_2 . . 16_555 127.43(8) ?
  V1 Sn2_2 V1_2 18_655 . 3_665 110.3(2) ?
  V1 Sn2_2 V1_2 18_655 . 17_555 59.4(2) ?
  V1 Sn2_2 V1_3 18_655 . 2_665 146.74(18) ?
  V1 Sn2_2 V1_3 18_655 . 16_555 59.1(2) ?
  V1 Sn2_2 Sc1 18_655 . 7_555 73.57(17) ?
  V1 Sn2_2 Sc1_2 18_655 . . 127.43(13) ?
  V1 Sn2_2 Sc1_2 18_655 . 16_555 71.04(11) ?
  V1_2 Sn2_2 V1_2 3_665 . 17_555 146.8(3) ?
  V1_2 Sn2_2 V1_3 3_665 . 2_665 59.4(3) ?
  V1_2 Sn2_2 V1_3 3_665 . 16_555 146.70(19) ?
  V1_2 Sn2_2 Sc1 3_665 . 7_555 73.4(2) ?
  V1_2 Sn2_2 Sc1_2 3_665 . . 122.2(2) ?
  V1_2 Sn2_2 Sc1_2 3_665 . 16_555 75.66(15) ?
  V1_2 Sn2_2 V1_3 17_555 . 2_665 146.7(3) ?
  V1_2 Sn2_2 V1_3 17_555 . 16_555 59.38(14) ?
  V1_2 Sn2_2 Sc1 17_555 . 7_555 73.41(19) ?
  V1_2 Sn2_2 Sc1_2 17_555 . . 75.7(2) ?
  V1_2 Sn2_2 Sc1_2 17_555 . 16_555 122.23(11) ?
  V1_3 Sn2_2 V1_3 2_665 . 16_555 110.3(2) ?
  V1_3 Sn2_2 Sc1 2_665 . 7_555 124.9(2) ?
  V1_3 Sn2_2 Sc1_2 2_665 . . 71.1(2) ?
  V1_3 Sn2_2 Sc1_2 2_665 . 16_555 75.70(15) ?
  V1_3 Sn2_2 Sc1 16_555 . 7_555 124.86(13) ?
  V1_3 Sn2_2 Sc1_2 16_555 . . 75.7(2) ?
  V1_3 Sn2_2 Sc1_2 16_555 . 16_555 71.05(13) ?
  Sc1 Sn2_2 Sc1_2 7_555 . . 120.00(2) ?
  Sc1 Sn2_2 Sc1_2 7_555 . 16_555 120.00(2) ?
  Sc1_2 Sn2_2 Sc1_2 . . 16_555 119.99(5) ?
  Sn3_2 Sn3 Sn3_2 . . 2_665 120.01(6) ?
  Sn3_2 Sn3 Sn3_2 . . 3_555 119.98(4) ?
  Sn3_2 Sn3 V1 . . . 106.38(14) ?
  Sn3_2 Sn3 V1 . . 4_556 106.59(14) ?
  Sn3_2 Sn3 V1_2 . . . 106.51(19) ?
  Sn3_2 Sn3 V1_2 . . 4_556 55.76(13) ?
  Sn3_2 Sn3 V1_3 . . . 55.69(13) ?
  Sn3_2 Sn3 V1_3 . . 4_556 106.59(19) ?
  Sn3_2 Sn3 Sn3_2 2_665 . 3_555 120.01(6) ?
  Sn3_2 Sn3 V1 2_665 . . 55.44(7) ?
  Sn3_2 Sn3 V1 2_665 . 4_556 55.44(7) ?
  Sn3_2 Sn3 V1_2 2_665 . . 106.16(13) ?
  Sn3_2 Sn3 V1_2 2_665 . 4_556 106.16(13) ?
  Sn3_2 Sn3 V1_3 2_665 . . 106.14(13) ?
  Sn3_2 Sn3 V1_3 2_665 . 4_556 106.14(13) ?
  Sn3_2 Sn3 V1 3_555 . . 106.59(14) ?
  Sn3_2 Sn3 V1 3_555 . 4_556 106.38(14) ?
  Sn3_2 Sn3 V1_2 3_555 . . 55.76(13) ?
  Sn3_2 Sn3 V1_2 3_555 . 4_556 106.51(19) ?
  Sn3_2 Sn3 V1_3 3_555 . . 106.59(19) ?
  Sn3_2 Sn3 V1_3 3_555 . 4_556 55.69(13) ?
  V1 Sn3 V1 . . 4_556 110.89(10) ?
  V1 Sn3 V1_2 . . . 58.54(13) ?
  V1 Sn3 V1_2 . . 4_556 146.9(2) ?
  V1 Sn3 V1_3 . . . 58.43(13) ?
  V1 Sn3 V1_3 . . 4_556 147.0(2) ?
  V1 Sn3 V1_2 4_556 . . 146.9(2) ?
  V1 Sn3 V1_2 4_556 . 4_556 58.54(13) ?
  V1 Sn3 V1_3 4_556 . . 147.0(2) ?
  V1 Sn3 V1_3 4_556 . 4_556 58.43(13) ?
  V1_2 Sn3 V1_2 . . 4_556 147.68(18) ?
  V1_2 Sn3 V1_3 . . . 58.6(3) ?
  V1_2 Sn3 V1_3 . . 4_556 111.45(19) ?
  V1_2 Sn3 V1_3 4_556 . . 111.45(19) ?
  V1_2 Sn3 V1_3 4_556 . 4_556 58.6(3) ?
  V1_3 Sn3 V1_3 . . 4_556 147.71(18) ?
  Sn3 Sn3_2 Sn3 . . 2_555 120.02(6) ?
  Sn3 Sn3_2 Sn3 . . 3_565 119.99(4) ?
  Sn3 Sn3_2 V1 . . 3_565 106.35(16) ?
  Sn3 Sn3_2 V1 . . 5_566 106.55(16) ?
  Sn3 Sn3_2 V1_2 . . 2_555 106.52(18) ?
  Sn3 Sn3_2 V1_2 . . 4_556 55.80(13) ?
  Sn3 Sn3_2 V1_3 . . . 55.86(13) ?
  Sn3 Sn3_2 V1_3 . . 6_556 106.54(18) ?
  Sn3 Sn3_2 Sn3 2_555 . 3_565 119.99(5) ?
  Sn3 Sn3_2 V1 2_555 . 3_565 106.55(11) ?
  Sn3 Sn3_2 V1 2_555 . 5_566 106.35(11) ?
  Sn3 Sn3_2 V1_2 2_555 . 2_555 55.80(11) ?
  Sn3 Sn3_2 V1_2 2_555 . 4_556 106.52(13) ?
  Sn3 Sn3_2 V1_3 2_555 . . 106.54(13) ?
  Sn3 Sn3_2 V1_3 2_555 . 6_556 55.86(11) ?
  Sn3 Sn3_2 V1 3_565 . 3_565 55.49(12) ?
  Sn3 Sn3_2 V1 3_565 . 5_566 55.49(12) ?
  Sn3 Sn3_2 V1_2 3_565 . 2_555 106.1(2) ?
  Sn3 Sn3_2 V1_2 3_565 . 4_556 106.13(19) ?
  Sn3 Sn3_2 V1_3 3_565 . . 106.06(19) ?
  Sn3 Sn3_2 V1_3 3_565 . 6_556 106.1(2) ?
  V1 Sn3_2 V1 3_565 . 5_566 110.97(17) ?
  V1 Sn3_2 V1_2 3_565 . 2_555 58.5(2) ?
  V1 Sn3_2 V1_2 3_565 . 4_556 146.92(17) ?
  V1 Sn3_2 V1_3 3_565 . . 58.2(2) ?
  V1 Sn3_2 V1_3 3_565 . 6_556 147.1(2) ?
  V1 Sn3_2 V1_2 5_566 . 2_555 146.9(2) ?
  V1 Sn3_2 V1_2 5_566 . 4_556 58.5(2) ?
  V1 Sn3_2 V1_3 5_566 . . 147.11(17) ?
  V1 Sn3_2 V1_3 5_566 . 6_556 58.2(2) ?
  V1_2 Sn3_2 V1_2 2_555 . 4_556 147.7(3) ?
  V1_2 Sn3_2 V1_3 2_555 . . 58.48(14) ?
  V1_2 Sn3_2 V1_3 2_555 . 6_556 111.66(15) ?
  V1_2 Sn3_2 V1_3 4_556 . . 111.66(18) ?
  V1_2 Sn3_2 V1_3 4_556 . 6_556 58.48(14) ?
  V1_3 Sn3_2 V1_3 . . 6_556 147.9(3) ?
  Sn1 V1 Sn1_2 . . . 148.58(3) ?
  Sn1 V1 Sn2 . . . 102.04(18) ?
  Sn1 V1 Sn2_2 . . . 102.10(19) ?
  Sn1 V1 Sn3 . . . 77.59(12) ?
  Sn1 V1 Sn3_2 . . 2_665 77.62(13) ?
  Sn1 V1 V1_2 . . . 61.0(2) ?
  Sn1 V1 V1_2 . . 3_665 61.1(3) ?
  Sn1 V1 V1_3 . . . 118.9(3) ?
  Sn1 V1 V1_3 . . 2_665 118.9(3) ?
  Sn1_2 V1 Sn2 . . . 103.60(19) ?
  Sn1_2 V1 Sn2_2 . . . 103.63(18) ?
  Sn1_2 V1 Sn3 . . . 76.60(12) ?
  Sn1_2 V1 Sn3_2 . . 2_665 76.64(12) ?
  Sn1_2 V1 V1_2 . . . 118.8(3) ?
  Sn1_2 V1 V1_2 . . 3_665 118.8(3) ?
  Sn1_2 V1 V1_3 . . . 61.3(2) ?
  Sn1_2 V1 V1_3 . . 2_665 61.5(3) ?
  Sn2 V1 Sn2_2 . . . 69.63(2) ?
  Sn2 V1 Sn3 . . . 110.60(14) ?
  Sn2 V1 Sn3_2 . . 2_665 179.6(2) ?
  Sn2 V1 V1_2 . . . 60.18(11) ?
  Sn2 V1 V1_2 . . 3_665 119.40(16) ?
  Sn2 V1 V1_3 . . . 60.35(11) ?
  Sn2 V1 V1_3 . . 2_665 119.68(15) ?
  Sn2_2 V1 Sn3 . . . 179.6(2) ?
  Sn2_2 V1 Sn3_2 . . 2_665 110.69(14) ?
  Sn2_2 V1 V1_2 . . . 119.38(15) ?
  Sn2_2 V1 V1_2 . . 3_665 60.23(11) ?
  Sn2_2 V1 V1_3 . . . 119.61(15) ?
  Sn2_2 V1 V1_3 . . 2_665 60.36(11) ?
  Sn3 V1 Sn3_2 . . 2_665 69.07(3) ?
  Sn3 V1 V1_2 . . . 60.65(11) ?
  Sn3 V1 V1_2 . . 3_665 119.42(16) ?
  Sn3 V1 V1_3 . . . 60.74(11) ?
  Sn3 V1 V1_3 . . 2_665 119.61(15) ?
  Sn3_2 V1 V1_2 2_665 . . 119.38(15) ?
  Sn3_2 V1 V1_2 2_665 . 3_665 60.70(12) ?
  Sn3_2 V1 V1_3 2_665 . . 119.55(15) ?
  Sn3_2 V1 V1_3 2_665 . 2_665 60.76(11) ?
  V1_2 V1 V1_2 . . 3_665 119.7(4) ?
  V1_2 V1 V1_3 . . . 60.1(3) ?
  V1_2 V1 V1_3 . . 2_665 179.7(3) ?
  V1_2 V1 V1_3 3_665 . . 179.8(2) ?
  V1_2 V1 V1_3 3_665 . 2_665 60.1(3) ?
  V1_3 V1 V1_3 . . 2_665 120.1(4) ?
  Sn1 V1_2 Sn1_3 . . . 153.61(4) ?
  Sn1 V1_2 Sn2 . . . 102.29(16) ?
  Sn1 V1_2 Sn2_2 . . 2_655 102.3(3) ?
  Sn1 V1_2 Sn3 . . . 77.75(11) ?
  Sn1 V1_2 Sn3_2 . . 3_555 77.78(18) ?
  Sn1 V1_2 V1 . . . 61.20(17) ?
  Sn1 V1_2 V1 . . 2_655 61.3(2) ?
  Sn1 V1_2 V1_3 . . . 118.8(2) ?
  Sn1 V1_2 V1_3 . . 3_555 118.8(4) ?
  Sn1_3 V1_2 Sn2 . . . 99.3(3) ?
  Sn1_3 V1_2 Sn2_2 . . 2_655 99.27(16) ?
  Sn1_3 V1_2 Sn3 . . . 80.5(2) ?
  Sn1_3 V1_2 Sn3_2 . . 3_555 80.48(11) ?
  Sn1_3 V1_2 V1 . . . 119.2(4) ?
  Sn1_3 V1_2 V1 . . 2_655 119.2(2) ?
  Sn1_3 V1_2 V1_3 . . . 60.6(2) ?
  Sn1_3 V1_2 V1_3 . . 3_555 60.7(3) ?
  Sn2 V1_2 Sn2_2 . . 2_655 69.76(3) ?
  Sn2 V1_2 Sn3 . . . 110.9(3) ?
  Sn2 V1_2 Sn3_2 . . 3_555 179.3(3) ?
  Sn2 V1_2 V1 . . . 60.35(12) ?
  Sn2 V1_2 V1 . . 2_655 119.8(2) ?
  Sn2 V1_2 V1_3 . . . 60.33(17) ?
  Sn2 V1_2 V1_3 . . 3_555 119.75(14) ?
  Sn2_2 V1_2 Sn3 2_655 . . 179.3(2) ?
  Sn2_2 V1_2 Sn3_2 2_655 . 3_555 110.9(3) ?
  Sn2_2 V1_2 V1 2_655 . . 119.81(13) ?
  Sn2_2 V1_2 V1 2_655 . 2_655 60.38(17) ?
  Sn2_2 V1_2 V1_3 2_655 . . 119.7(2) ?
  Sn2_2 V1_2 V1_3 2_655 . 3_555 60.32(14) ?
  Sn3 V1_2 Sn3_2 . . 3_555 68.44(3) ?
  Sn3 V1_2 V1 . . . 60.81(12) ?
  Sn3 V1_2 V1 . . 2_655 119.2(2) ?
  Sn3 V1_2 V1_3 . . . 60.71(17) ?
  Sn3 V1_2 V1_3 . . 3_555 119.07(14) ?
  Sn3_2 V1_2 V1 3_555 . . 119.18(12) ?
  Sn3_2 V1_2 V1 3_555 . 2_655 60.85(17) ?
  Sn3_2 V1_2 V1_3 3_555 . . 119.0(2) ?
  Sn3_2 V1_2 V1_3 3_555 . 3_555 60.72(13) ?
  V1 V1_2 V1 . . 2_655 120.3(3) ?
  V1 V1_2 V1_3 . . . 59.9(2) ?
  V1 V1_2 V1_3 . . 3_555 179.88(15) ?
  V1 V1_2 V1_3 2_655 . . 179.8(2) ?
  V1 V1_2 V1_3 2_655 . 3_555 59.8(3) ?
  V1_3 V1_2 V1_3 . . 3_555 120.1(4) ?
  Sn1_2 V1_3 Sn1_3 . . . 152.19(4) ?
  Sn1_2 V1_3 Sn2 . . . 103.50(16) ?
  Sn1_2 V1_3 Sn2_2 . . 3_565 103.6(3) ?
  Sn1_2 V1_3 Sn3 . . . 76.59(10) ?
  Sn1_2 V1_3 Sn3_2 . . . 76.69(18) ?
  Sn1_2 V1_3 V1 . . . 61.23(17) ?
  Sn1_2 V1_3 V1 . . 3_565 61.4(2) ?
  Sn1_2 V1_3 V1_2 . . . 118.6(2) ?
  Sn1_2 V1_3 V1_2 . . 2_555 118.8(4) ?
  Sn1_3 V1_3 Sn2 . . . 99.1(3) ?
  Sn1_3 V1_3 Sn2_2 . . 3_565 99.21(15) ?
  Sn1_3 V1_3 Sn3 . . . 80.4(2) ?
  Sn1_3 V1_3 Sn3_2 . . . 80.48(11) ?
  Sn1_3 V1_3 V1 . . . 119.2(4) ?
  Sn1_3 V1_3 V1 . . 3_565 119.5(2) ?
  Sn1_3 V1_3 V1_2 . . . 60.5(2) ?
  Sn1_3 V1_3 V1_2 . . 2_555 60.7(3) ?
  Sn2 V1_3 Sn2_2 . . 3_565 69.90(4) ?
  Sn2 V1_3 Sn3 . . . 110.7(3) ?
  Sn2 V1_3 Sn3_2 . . . 179.0(3) ?
  Sn2 V1_3 V1 . . . 60.32(11) ?
  Sn2 V1_3 V1 . . 3_565 119.9(2) ?
  Sn2 V1_3 V1_2 . . . 60.13(17) ?
  Sn2 V1_3 V1_2 . . 2_555 119.74(14) ?
  Sn2_2 V1_3 Sn3 3_565 . . 179.36(17) ?
  Sn2_2 V1_3 Sn3_2 3_565 . . 111.0(3) ?
  Sn2_2 V1_3 V1 3_565 . . 119.81(13) ?
  Sn2_2 V1_3 V1 3_565 . 3_565 60.49(17) ?
  Sn2_2 V1_3 V1_2 3_565 . . 119.6(2) ?
  Sn2_2 V1_3 V1_2 3_565 . 2_555 60.30(13) ?
  Sn3 V1_3 Sn3_2 . . . 68.45(3) ?
  Sn3 V1_3 V1 . . . 60.83(11) ?
  Sn3 V1_3 V1 . . 3_565 119.2(2) ?
  Sn3 V1_3 V1_2 . . . 60.65(17) ?
  Sn3 V1_3 V1_2 . . 2_555 119.05(14) ?
  Sn3_2 V1_3 V1 . . . 119.13(12) ?
  Sn3_2 V1_3 V1 . . 3_565 61.00(17) ?
  Sn3_2 V1_3 V1_2 . . . 118.9(2) ?
  Sn3_2 V1_3 V1_2 . . 2_555 60.80(13) ?
  V1 V1_3 V1 . . 3_565 119.9(3) ?
  V1 V1_3 V1_2 . . . 60.0(2) ?
  V1 V1_3 V1_2 . . 2_555 179.9(3) ?
  V1 V1_3 V1_2 3_565 . . 179.89(15) ?
  V1 V1_3 V1_2 3_565 . 2_555 60.1(3) ?
  V1_2 V1_3 V1_2 . . 2_555 119.9(4) ?
  Sn1 Sc1 Sn1 13_444 . 10_445 180 ?
  Sn1 Sc1 Sn2 13_444 . 13_444 90 ?
  Sn1 Sc1 Sn2 13_444 . 14_544 90 ?
  Sn1 Sc1 Sn2 13_444 . 15_554 90 ?
  Sn1 Sc1 Sn2_2 13_444 . 13_444 90 ?
  Sn1 Sc1 Sn2_2 13_444 . 14_544 90 ?
  Sn1 Sc1 Sn2_2 13_444 . 15_554 90 ?
  Sn1 Sc1 Sn2 10_445 . 13_444 90 ?
  Sn1 Sc1 Sn2 10_445 . 14_544 90 ?
  Sn1 Sc1 Sn2 10_445 . 15_554 90 ?
  Sn1 Sc1 Sn2_2 10_445 . 13_444 90 ?
  Sn1 Sc1 Sn2_2 10_445 . 14_544 90 ?
  Sn1 Sc1 Sn2_2 10_445 . 15_554 90 ?
  Sn2 Sc1 Sn2 13_444 . 14_544 120 ?
  Sn2 Sc1 Sn2 13_444 . 15_554 120.00(3) ?
  Sn2 Sc1 Sn2_2 13_444 . 13_444 60 ?
  Sn2 Sc1 Sn2_2 13_444 . 14_544 60.00(3) ?
  Sn2 Sc1 Sn2_2 13_444 . 15_554 180 ?
  Sn2 Sc1 Sn2 14_544 . 15_554 120.00(3) ?
  Sn2 Sc1 Sn2_2 14_544 . 13_444 180 ?
  Sn2 Sc1 Sn2_2 14_544 . 14_544 60.00(3) ?
  Sn2 Sc1 Sn2_2 14_544 . 15_554 60 ?
  Sn2 Sc1 Sn2_2 15_554 . 13_444 60.00(3) ?
  Sn2 Sc1 Sn2_2 15_554 . 14_544 180 ?
  Sn2 Sc1 Sn2_2 15_554 . 15_554 60.00(3) ?
  Sn2_2 Sc1 Sn2_2 13_444 . 14_544 120.00(3) ?
  Sn2_2 Sc1 Sn2_2 13_444 . 15_554 120 ?
  Sn2_2 Sc1 Sn2_2 14_544 . 15_554 120.00(3) ?
  Sn1_2 Sc1_2 Sn1_3 . . 16_555 180 ?
  Sn1_2 Sc1_2 Sn2 . . . 92.63(3) ?
  Sn1_2 Sc1_2 Sn2 . . 2_665 92.63(3) ?
  Sn1_2 Sc1_2 Sn2 . . 3_565 92.63(3) ?
  Sn1_2 Sc1_2 Sn2_2 . . . 92.63(3) ?
  Sn1_2 Sc1_2 Sn2_2 . . 2_665 92.63(3) ?
  Sn1_2 Sc1_2 Sn2_2 . . 3_565 92.63(3) ?
  Sn1_3 Sc1_2 Sn2 16_555 . . 87.37(3) ?
  Sn1_3 Sc1_2 Sn2 16_555 . 2_665 87.37(3) ?
  Sn1_3 Sc1_2 Sn2 16_555 . 3_565 87.37(3) ?
  Sn1_3 Sc1_2 Sn2_2 16_555 . . 87.37(3) ?
  Sn1_3 Sc1_2 Sn2_2 16_555 . 2_665 87.37(3) ?
  Sn1_3 Sc1_2 Sn2_2 16_555 . 3_565 87.37(3) ?
  Sn2 Sc1_2 Sn2 . . 2_665 119.79(3) ?
  Sn2 Sc1_2 Sn2 . . 3_565 119.79(3) ?
  Sn2 Sc1_2 Sn2_2 . . . 59.84(3) ?
  Sn2 Sc1_2 Sn2_2 . . 2_665 174.73(6) ?
  Sn2 Sc1_2 Sn2_2 . . 3_565 60.02(3) ?
  Sn2 Sc1_2 Sn2 2_665 . 3_565 119.79(3) ?
  Sn2 Sc1_2 Sn2_2 2_665 . . 60.02(3) ?
  Sn2 Sc1_2 Sn2_2 2_665 . 2_665 59.84(3) ?
  Sn2 Sc1_2 Sn2_2 2_665 . 3_565 174.73(6) ?
  Sn2 Sc1_2 Sn2_2 3_565 . . 174.73(6) ?
  Sn2 Sc1_2 Sn2_2 3_565 . 2_665 60.02(3) ?
  Sn2 Sc1_2 Sn2_2 3_565 . 3_565 59.84(3) ?
  Sn2_2 Sc1_2 Sn2_2 . . 2_665 119.79(3) ?
  Sn2_2 Sc1_2 Sn2_2 . . 3_565 119.79(3) ?
  Sn2_2 Sc1_2 Sn2_2 2_665 . 3_565 119.79(3) ?

loop_
 _geom_torsion_atom_site_label_1
 _geom_torsion_atom_site_label_2
 _geom_torsion_atom_site_label_3
 _geom_torsion_atom_site_label_4
 _geom_torsion_site_symmetry_1
 _geom_torsion_site_symmetry_2
 _geom_torsion_site_symmetry_3
 _geom_torsion_site_symmetry_4
 _geom_torsion
 _geom_torsion_publ_flag
 ? ? ? ? ? ? ? ? ? ?

loop_
 _geom_hbond_atom_site_label_D
 _geom_hbond_atom_site_label_H
 _geom_hbond_atom_site_label_A
 _geom_hbond_site_symmetry_D
 _geom_hbond_site_symmetry_H
 _geom_hbond_site_symmetry_A
 _geom_hbond_distance_DH
 _geom_hbond_distance_HA
 _geom_hbond_distance_DA
 _geom_hbond_angle_DHA
 _geom_hbond_publ_flag
 ? ? ? ? ? ? ? ? ? ? ?


#=======================================================================

# 11. STRUCTURE-FACTOR LIST

loop_
 _refln_index_h
 _refln_index_k
 _refln_index_l
 _refln_F_squared_calc
 _refln_F_squared_meas
 _refln_F_squared_sigma
 _refln_observed_status
 ? ? ? ? ? ? ?

loop_
 _twin_refln_datum_id
 _twin_refln_individual_id
 _twin_refln_index_h
 _twin_refln_index_k
 _twin_refln_index_l
 _twin_refln_F_squared_calc
 _twin_refln_F_squared_meas
 _twin_refln_F_squared_sigma
 _twin_refln_include_status
         1    2   1   1   0   41215.   42042.    1992. o
         1    1  -1   2   0   41215.   42042.    1992. o
         2    2   2  -1   0   41216.   43800.    1538. o
         2    1   1   1   0   41216.   43800.    1538. o
         3    2   3   0   0 3908030. 4070430.  101163. o
         3    1   0   3   0 3908030. 4070430.  101163. o
         4    2   2   2   0 1048080.  999337.   33326. o
         4    1  -2   4   0 1048080.  999337.   33326. o
         5    2   4  -2   0 1048120. 1022540.   34076. o
         5    1   2   2   0 1048120. 1022540.   34076. o
         6    2   4   1   0   20298.   19994.     543. o
         6    1  -1   5   0   20298.   19994.     543. o
         7    2   5  -1   0   20298.   19820.     550. o
         7    1   1   4   0   20298.   19820.     550. o
         8    2   3   3   0 2434480. 2246430.   94436. o
         8    1  -3   6   0 2434480. 2246430.   94436. o
         9    2   6  -3   0 2434450. 2114030.   66997. o
         9    1   3   3   0 2434450. 2114030.   66997. o
        10    2   6   0   0 5109840. 4313600.  132696. o
        10    1   0   6   0 5109840. 4313600.  132696. o
        11    2   5   2   0   12736.   12718.     452. o
        11    1  -2   7   0   12736.   12718.     452. o
        12    2   7  -2   0   12736.   12683.     292. o
        12    1   2   5   0   12736.   12683.     292. o
        13    2   4   4   0  402647.  382699.   16425. o
        13    1  -4   8   0  402647.  382699.   16425. o
        14    2   8  -4   0  402636.  367304.   15400. o
        14    1   4   4   0  402636.  367304.   15400. o
        15    2   7   1   0    8699.    9333.     431. o
        15    1  -1   8   0    8699.    9333.     431. o
        16    2   8  -1   0    8699.    8187.     431. o
        16    1   1   7   0    8699.    8187.     431. o
        17    2   6   3   0 1279820. 1149200.   35495. o
        17    1  -3   9   0 1279820. 1149200.   35495. o
        18    2   9  -3   0 1279830. 1100530.   38970. o
        18    1   3   6   0 1279830. 1100530.   38970. o
        19    2   9   0   0  997125.  993435.   34116. o
        19    1   0   9   0  997125.  993435.   34116. o
        20    2   5   5   0    7021.    6345.     458. o
        20    1  -5  10   0    7021.    6345.     458. o
        21    2  10  -5   0    7021.    9761.     916. o
        21    1   5   5   0    7021.    9761.     916. o
        22    2   8   2   0  225104.  240474.   10021. o
        22    1  -2  10   0  225104.  240474.   10021. o
        23    2  10  -2   0  225109.  234937.    8797. o
        23    1   2   8   0  225109.  234937.    8797. o
        24    2   7   4   0    5564.    7191.     555. o
        24    1  -4  11   0    5564.    7191.     555. o
        25    2  11  -4   0    5564.    6233.     611. o
        25    1   4   7   0    5564.    6233.     611. o
        26    2  10   1   0    4835.    3671.     472. o
        26    1  -1  11   0    4835.    3671.     472. o
        27    2  11  -1   0    4835.    4525.     680. o
        27    1   1  10   0    4835.    4525.     680. o
        28    2   6   6   0 1758560. 1486630.  187772. o
        28    1  -6  12   0 1758560. 1486630.  187772. o
        29    2  12  -6   0 1758560. 1627870.  126390. o
        29    1   6   6   0 1758560. 1627870.  126390. o
        30    2   9   3   0  661536.  593576.   38833. o
        30    1  -3  12   0  661536.  593576.   38833. o
        31    2  12  -3   0  661535.  711322.   30776. o
        31    1   3   9   0  661535.  711322.   30776. o
        32    2  12   0   0 1237680. 1377760.   84626. o
        32    1   0  12   0 1237680. 1377760.   84626. o
        33    2   8   5   0    3894.    2706.     590. o
        33    1  -5  13   0    3894.    2706.     590. o
        34    2  13  -5   0    3894.    4261.     527. o
        34    1   5   8   0    3894.    4261.     527. o
        35    2  11   2   0    3740.    2248.     520. o
        35    1  -2  13   0    3740.    2248.     520. o
        36    2  13  -2   0    3740.    3116.    1013. o
        36    1   2  11   0    3740.    3116.    1013. o
        37    2  10   4   0  109525.  108435.   13991. o
        37    1  -4  14   0  109525.  108435.   13991. o
        38    1  -1   1   1      57.      90.      35. <
        39    1   0   2   1     129.      97.      49. <
        40    1  -2   3   1      76.      76.      56. <
        41    1  -3   2   1      76.     139.      76. <
        42    1  -4   4   1       4.      49.      83. <
        43    1  -1   4   1      36.     153.      69. <
        44    1   1   3   1      36.       0.      90. <
        45    1  -3   5   1     130.     118.      76. <
        46    1  -5   3   1     131.     111.      69. <
        47    1   0   5   1     136.     173.     132. <
        48    1  -5   6   1      83.     125.      69. <
        49    1  -6   5   1      83.      42.      62. <
        50    1  -2   6   1      36.     167.      97. <
        51    1   2   4   1      36.      62.     132. <
        52    1  -7   7   1       1.     -83.     118. <
        53    1  -4   7   1      14.      14.      76. <
        54    1  -7   4   1      13.      21.      97. <
        55    1  -1   7   1      43.       7.     111. <
        56    1   1   6   1      42.      28.     139. <
        57    1  -6   8   1     121.      97.      90. <
        58    1  -8   6   1     122.      42.     125. <
        59    1  -3   8   1     131.     187.      97. <
        60    1   3   5   1     132.     118.      69. <
        61    1   0   8   1     115.     -21.     187. <
        62    1  -8   9   1      68.     -35.     187. <
        63    1  -9   8   1      68.     -35.     173. <
        64    1  -5   9   1      36.      14.     118. <
        65    1  -9   5   1      36.      35.     125. <
        66    1  -2   9   1      51.      14.     132. <
        67    1   2   7   1      51.     201.     208. <
        68    1 -10  10   1       7.     173.     250. <
        69    1  -7  10   1      46.     125.     125. <
        70    1 -10   7   1      45.     104.     264. <
        71    1  -4  10   1      79.     -21.     118. <
        72    1   4   6   1      79.     132.     125. <
        73    1  -1  10   1     110.     382.     284. <
        74    1   1   9   1     109.    -132.     173. <
        75    1  -9  11   1     129.      42.     208. <
        76    1 -11   9   1     129.    -111.     451. <
        77    1  -6  11   1     152.     180.     153. <
        78    1 -11   6   1     152.     -90.     194. <
        79    1  -3  11   1     113.     201.     264. <
        80    1   3   8   1     114.     -76.     312. <
        81    1   0  11   1      77.     111.     375. <
        82    1 -11  12   1     124.      42.     389. <
        83    1 -12  11   1     123.      49.     340. <
        84    1  -8  12   1      47.     194.     215. <
        85    1 -12   8   1      47.     -21.     340. <
        86    1  -5  12   1      34.     -62.     319. <
        87    1   5   7   1      34.     104.     160. <
        88    1  -2  12   1      74.     215.     305. <
        89    1   2  10   1      74.    -389.     423. <
        90    1 -10  13   1      21.    -243.     465. <
        91    1 -13  10   1      20.    -173.     437. <
        92    1  -7  13   1      86.     722.     728. <
        93    1 -13   7   1      85.    -104.     194. <
        94    1  -4  13   1     114.    -236.     513. <
        95    1   4   9   1     113.     111.     340. <
        96    1   1  12   1     125.     756.    1408. <
        97    1  -9  14   1     133.      76.     222. <
        98    1   0   1   2     165.     173.      42. o
        99    1  -2   2   2     337.     333.      69. o
       100    1  -1   3   2     152.     187.      62. o
       101    1   1   2   2     152.     180.      49. o
       102    1  -3   4   2      49.      42.      76. <
       103    1  -4   3   2      50.      56.      69. <
       104    1   0   4   2       1.      83.     111. <
       105    1  -5   5   2     253.     291.      83. o
       106    1  -2   5   2     471.     500.      90. o
       107    1   2   3   2     471.     375.      90. o
       108    1  -4   6   2      63.      56.      83. <
       109    1  -6   4   2      63.     125.      76. <
       110    1  -1   6   2     154.     278.     118. <
       111    1   1   5   2     154.     180.     104. <
       112    1  -6   7   2      34.      28.     111. <
       113    1  -7   6   2      35.     -35.     104. <
       114    1  -3   7   2      62.      69.      76. <
       115    1   3   4   2      62.     160.      90. <
       116    1   0   7   2       0.     -49.      83. <
       117    1  -8   8   2     309.     257.     146. <
       118    1  -5   8   2     346.     354.     111. o
       119    1  -8   5   2     346.     326.      69. o
       120    1  -2   8   2     299.     395.     111. o
       121    1   2   6   2     299.     305.      69. o
       122    1  -7   9   2      16.     104.     132. <
       123    1  -9   7   2      16.     -28.     104. <
       124    1  -4   9   2     139.     153.     104. <
       125    1   4   5   2     139.      56.     104. <
       126    1  -1   9   2     171.    -111.     222. <
       127    1   1   8   2     171.      49.     222. <
       128    1  -9  10   2     136.    -125.     194. <
       129    1 -10   9   2     137.      35.     215. <
       130    1  -6  10   2      85.     -42.     139. <
       131    1 -10   6   2      85.    -132.     180. <
       132    1  -3  10   2      59.      62.     160. <
       133    1   3   7   2      59.    -194.     298. <
       134    1   0  10   2      42.     187.     271. <
       135    1 -11  11   2     145.     111.     333. <
       136    1  -8  11   2     410.     465.     194. <
       137    1 -11   8   2     410.     465.     187. <
       138    1  -5  11   2     196.     194.     222. <
       139    1   5   6   2     195.      69.     187. <
       140    1  -2  11   2     409.     409.     326. <
       141    1   2   9   2     408.     819.     486. <
       142    1 -10  12   2      64.     -28.     229. <
       143    1 -12  10   2      63.    -333.     319. <
       144    1  -7  12   2      24.     -28.     194. <
       145    1 -12   7   2      24.     -21.     236. <
       146    1  -4  12   2      76.     160.     305. <
       147    1   4   8   2      77.     402.     375. <
       148    1  -1  12   2     110.     125.     347. <
       149    1   1  11   2     111.    -354.     444. <
       150    1 -13  12   2      73.    -687.    1686. <
       151    1  -9  13   2     225.     167.     243. <
       152    1 -13   9   2     225.    -146.     291. <
       153    1  -6  13   2      51.     -69.     167. <
       154    1   6   7   2      51.      83.     333. <
       155    1  -3  13   2     148.     271.     347. <
       156    1   3  10   2     148.     305.     506. <
       157    1 -14   8   2     301.      90.     250. <
       158    1  -5  14   2     314.      76.     215. <
       159    2   0   0   3   33516.   46707.    2296. o
       159    1   0   0   3   33516.   46707.    2296. o
       160    2   1   1   3   39960.   43889.    1258. o
       160    1  -1   2   3   39960.   43889.    1258. o
       161    2   2  -1   3   39960.   44638.    1357. o
       161    1   1   1   3   39960.   44638.    1357. o
       162    2   0   3   3   33692.   35155.     966. o
       162    1  -3   3   3   33692.   35155.     966. o
       163    2   3   0   3   33703.   35698.    1142. o
       163    1   0   3   3   33703.   35698.    1142. o
       164    2   2   2   3   24457.   26068.     719. o
       164    1  -2   4   3   24457.   26068.     719. o
       165    2   4  -2   3   24457.   28037.     698. o
       165    1   2   2   3   24457.   28037.     698. o
       166    2   1   4   3   25488.   24887.     676. o
       166    1  -4   5   3   25488.   24887.     676. o
       167    2  -1   5   3   25431.   25360.     697. o
       167    1  -5   4   3   25431.   25360.     697. o
       168    2   4   1   3   25426.   26443.     753. o
       168    1  -1   5   3   25426.   26443.     753. o
       169    2   5  -1   3   25482.   23355.     516. o
       169    1   1   4   3   25482.   23355.     516. o
       170    2   0   6   3   16465.   16431.     542. o
       170    1  -6   6   3   16465.   16431.     542. o
       171    2   3   3   3   23393.   22528.     766. o
       171    1  -3   6   3   23393.   22528.     766. o
       172    2   6  -3   3   23393.   23796.     675. o
       172    1   3   3   3   23393.   23796.     675. o
       173    2   6   0   3   16465.   17745.     633. o
       173    1   0   6   3   16465.   17745.     633. o
       174    2   2   5   3   18503.   18220.     605. o
       174    1  -5   7   3   18503.   18220.     605. o
       175    2  -2   7   3   18538.   17963.     535. o
       175    1  -7   5   3   18538.   17963.     535. o
       176    2   5   2   3   18540.   19203.     654. o
       176    1  -2   7   3   18540.   19203.     654. o
       177    2   7  -2   3   18505.   18792.     626. o
       177    1   2   5   3   18505.   18792.     626. o
       178    2   1   7   3   14128.   13660.     584. o
       178    1  -7   8   3   14128.   13660.     584. o
       179    2  -1   8   3   14176.   14772.     632. o
       179    1  -8   7   3   14176.   14772.     632. o
       180    2   4   4   3   13241.   13341.     542. o
       180    1  -4   8   3   13241.   13341.     542. o
       181    2   8  -4   3   13241.   12062.     459. o
       181    1   4   4   3   13241.   12062.     459. o
       182    2   7   1   3   14177.   15390.     639. o
       182    1  -1   8   3   14177.   15390.     639. o
       183    2   8  -1   3   14128.   14313.     750. o
       183    1   1   7   3   14128.   14313.     750. o
       184    2   0   9   3   10650.   11333.     632. o
       184    1  -9   9   3   10650.   11333.     632. o
       185    2   3   6   3   13674.   13235.     521. o
       185    1  -6   9   3   13674.   13235.     521. o
       186    2  -3   9   3   13607.   13985.     653. o
       186    1  -9   6   3   13607.   13985.     653. o
       187    2   6   3   3   13606.   13824.     556. o
       187    1  -3   9   3   13606.   13824.     556. o
       188    2   9  -3   3   13673.   13352.     590. o
       188    1   3   6   3   13673.   13352.     590. o
       189    2   9   0   3   10650.   10445.     639. o
       189    1   0   9   3   10650.   10445.     639. o
       190    2   2   8   3    8357.    8172.     583. o
       190    1  -8  10   3    8357.    8172.     583. o
       191    2  -2  10   3    8356.    9081.     590. o
       191    1 -10   8   3    8356.    9081.     590. o
       192    2   5   5   3   11192.   10994.     528. o
       192    1  -5  10   3   11192.   10994.     528. o
       193    2  10  -5   3   11193.   11612.     694. o
       193    1   5   5   3   11193.   11612.     694. o
       194    2   8   2   3    8356.    8255.     632. o
       194    1  -2  10   3    8356.    8255.     632. o
       195    2  10  -2   3    8357.    8623.     569. o
       195    1   2   8   3    8357.    8623.     569. o
       196    2   1  10   3    7940.    8928.     785. o
       196    1 -10  11   3    7940.    8928.     785. o
       197    2  -1  11   3    7871.    7102.     673. o
       197    1 -11  10   3    7871.    7102.     673. o
       198    2   4   7   3    9198.    8734.     666. o
       198    1  -7  11   3    9198.    8734.     666. o
       199    2  -4  11   3    9245.    9900.     632. o
       199    1 -11   7   3    9245.    9900.     632. o
       200    2   7   4   3    9246.    7582.     708. o
       200    1  -4  11   3    9246.    7582.     708. o
       201    2  11  -4   3    9199.   10026.     639. o
       201    1   4   7   3    9199.   10026.     639. o
       202    2  10   1   3    7870.    8281.     771. o
       202    1  -1  11   3    7870.    8281.     771. o
       203    2  11  -1   3    7939.    8219.     826. o
       203    1   1  10   3    7939.    8219.     826. o
       204    2   0  12   3    4524.    4462.     597. o
       204    1 -12  12   3    4524.    4462.     597. o
       205    2   3   9   3    7148.    6914.     659. o
       205    1  -9  12   3    7148.    6914.     659. o
       206    2  -3  12   3    7189.    7101.     701. o
       206    1 -12   9   3    7189.    7101.     701. o
       207    2   6   6   3    6487.    5643.     757. o
       207    1  -6  12   3    6487.    5643.     757. o
       208    2  12  -6   3    6487.    6691.     770. o
       208    1   6   6   3    6487.    6691.     770. o
       209    2   9   3   3    7189.    6324.     701. o
       209    1  -3  12   3    7189.    6324.     701. o
       210    2  12  -3   3    7148.    8628.     944. o
       210    1   3   9   3    7148.    8628.     944. o
       211    2  12   0   3    4524.    4601.    1374. o
       211    1   0  12   3    4524.    4601.    1374. o
       212    2   2  11   3    5712.    2755.    1367. <
       212    1 -11  13   3    5712.    2755.    1367. <
       213    2  -2  13   3    5736.    9495.    1839. o
       213    1 -13  11   3    5736.    9495.    1839. o
       214    2   5   8   3    6787.    6379.    1062. o
       214    1  -8  13   3    6787.    6379.    1062. o
       215    2  -5  13   3    6711.    6524.     639. o
       215    1 -13   8   3    6711.    6524.     639. o
       216    2   8   5   3    6712.    5338.     930. o
       216    1  -5  13   3    6712.    5338.     930. o
       217    2  13  -5   3    6788.    6789.     882. o
       217    1   5   8   3    6788.    6789.     882. o
       218    2  11   2   3    5736.    6483.    1090. o
       218    1  -2  13   3    5736.    6483.    1090. o
       219    2  13  -2   3    5712.    5823.    2360. <
       219    1   2  11   3    5712.    5823.    2360. <
       220    2   4  10   3    4581.    4109.     805. o
       220    1 -10  14   3    4581.    4109.     805. o
       221    2  10   4   3    4581.    4601.     868. o
       221    1  -4  14   3    4581.    4601.     868. o
       222    1  -1   1   4     851.     750.      76. o
       223    1   0   2   4    1237.    1111.     139. o
       224    1  -2   3   4    1086.     993.      83. o
       225    1  -3   2   4    1085.    1097.      97. o
       226    1  -4   4   4     244.     257.      97. <
       227    1  -1   4   4     419.     333.      90. o
       228    1   1   3   4     420.     333.      83. o
       229    1  -3   5   4     868.     763.      97. o
       230    1  -5   3   4     867.     881.     111. o
       231    1   0   5   4    1324.    1069.     174. o
       232    1  -5   6   4     767.     514.     104. o
       233    1  -6   5   4     767.     604.      97. o
       234    1  -2   6   4     427.     333.     125. <
       235    1   2   4   4     428.     208.      76. <
       236    1  -7   7   4      10.      35.      97. <
       237    1  -4   7   4     218.     243.     118. <
       238    1  -7   4   4     217.     215.      83. <
       239    1  -1   7   4     259.     160.     118. <
       240    1   1   6   4     255.      28.      97. <
       241    1  -6   8   4     684.     756.     118. o
       242    1  -8   6   4     686.     680.     104. o
       243    1  -3   8   4     851.     742.     104. o
       244    1   3   5   4     854.     909.     118. o
       245    1   0   8   4     698.     576.     243. <
       246    1  -8   9   4     559.     375.     160. <
       247    1  -9   8   4     558.     340.     167. <
       248    1  -5   9   4     237.     236.     146. <
       249    1  -9   5   4     236.     222.      90. <
       250    1  -2   9   4     336.     430.     215. <
       251    1   2   7   4     338.     375.     229. <
       252    1 -10  10   4       0.     -28.     236. <
       253    1  -7  10   4      38.     -28.     153. <
       254    1 -10   7   4      37.     201.     167. <
       255    1  -4  10   4     124.      35.     139. <
       256    1   4   6   4     121.     -14.     125. <
       257    1  -1  10   4      78.      56.     340. <
       258    1   1   9   4      77.    -111.     298. <
       259    1  -9  11   4     348.     409.     236. <
       260    1 -11   9   4     349.     444.     319. <
       261    1  -6  11   4     780.     840.     215. o
       262    1 -11   6   4     782.     583.     194. <
       263    1  -3  11   4     450.     354.     319. <
       264    1   3   8   4     449.     271.     354. <
       265    1   0  11   4     662.     395.     416. <
       266    1 -11  12   4     375.      62.     187. <
       267    1 -12  11   4     374.     493.     333. <
       268    1  -8  12   4     202.      76.     715. <
       269    1 -12   8   4     202.     354.     333. <
       270    1  -5  12   4     180.     160.     326. <
       271    1   5   7   4     182.    -160.     465. <
       272    1  -2  12   4     135.    -243.     312. <
       273    1   2  10   4     137.    -194.     409. <
       274    1 -10  13   4      22.     264.     416. <
       275    1 -13  10   4      22.     340.     375. <
       276    1  -7  13   4     197.     -69.     167. <
       277    1 -13   7   4     193.      90.     201. <
       278    1  -4  13   4     181.     444.     645. <
       279    1   4   9   4     179.    -187.     569. <
       280    1  -1  13   4     336.     -90.     257. <
       281    1  -9  14   4     536.     486.     257. <
       282    1 -14   9   4     539.     465.     271. <
       283    1   6   8   4     455.    5197.    3663. <
       284    1   0   1   5    1419.    1153.     139. o
       285    1  -2   2   5    1497.    1306.     125. o
       286    1  -1   3   5    1298.    1264.     104. o
       287    1   1   2   5    1298.    1159.     104. o
       288    1  -3   4   5     851.     784.      83. o
       289    1  -4   3   5     852.     847.      97. o
       290    1   0   4   5     662.     673.     111. o
       291    1  -5   5   5    1132.    1117.     118. o
       292    1  -2   5   5    1143.    1083.     111. o
       293    1   2   3   5    1141.     944.     104. o
       294    1  -4   6   5     663.     486.      83. o
       295    1  -6   4   5     663.     576.      76. o
       296    1  -1   6   5     835.     826.     160. o
       297    1   1   5   5     836.     729.      90. o
       298    1  -6   7   5     420.     278.      97. <
       299    1  -7   6   5     421.     347.     118. <
       300    1  -3   7   5     430.     236.      97. <
       301    1   3   4   5     431.     354.      76. o
       302    1   0   7   5     270.      76.     187. <
       303    1  -8   8   5     624.     791.     160. o
       304    1  -5   8   5     774.     888.     153. o
       305    1  -8   5   5     772.     701.      83. o
       306    1  -2   8   5     713.     611.     160. o
       307    1   2   6   5     711.     708.     125. o
       308    1  -7   9   5     372.     333.     146. <
       309    1  -9   7   5     372.     132.     160. <
       310    1  -4   9   5     460.     271.     139. <
       311    1   4   5   5     461.     604.     132. o
       312    1  -1   9   5     545.     541.     243. <
       313    1   1   8   5     547.     673.     278. <
       314    1  -9  10   5     231.     395.     215. <
       315    1 -10   9   5     233.     160.     208. <
       316    1  -6  10   5     215.     153.     111. <
       317    1 -10   6   5     216.      76.     125. <
       318    1  -3  10   5     158.     125.     146. <
       319    1   3   7   5     159.     180.     153. <
       320    1   0  10   5      88.     167.     389. <
       321    1 -11  11   5     392.      49.     243. <
       322    1  -8  11   5     471.     583.     264. <
       323    1 -11   8   5     470.     160.     201. <
       324    1  -5  11   5     547.     583.     243. <
       325    1   5   6   5     545.     444.     250. <
       326    1  -2  11   5     480.     361.     361. <
       327    1   2   9   5     478.     180.     437. <
       328    1 -10  12   5     191.      35.     298. <
       329    1 -12  10   5     190.     104.     291. <
       330    1  -7  12   5     244.     111.     153. <
       331    1 -12   7   5     244.     437.     229. <
       332    1  -4  12   5     318.     631.     375. <
       333    1   4   8   5     319.     -69.     458. <
       334    1  -1  12   5     360.     167.     347. <
       335    1   1  11   5     362.     305.     423. <
       336    1 -13  12   5     153.     -90.     236. <
       337    1  -9  13   5     185.     167.     208. <
       338    1 -13   9   5     187.     167.     305. <
       339    1  -6  13   5     111.    -638.     978. <
       340    1   6   7   5     113.      49.     791. <
       341    1  -3  13   5      73.     -62.     284. <
       342    1   3  10   5      74.    -638.    1013. <
       343    1 -14   8   5     348.      97.     243. <
       344    1  -5  14   5     379.     167.     222. <
       345    2   0   0   6   40265.   41518.    2074. o
       345    1   0   0   6   40265.   41518.    2074. o
       346    2   1   1   6  523516.  592142.   14943. o
       346    1  -1   2   6  523516.  592142.   14943. o
       347    2   2  -1   6  523493.  594545.   16891. o
       347    1   1   1   6  523493.  594545.   16891. o
       348    2   0   3   6 1915160. 2032820.   35852. o
       348    1  -3   3   6 1915160. 2032820.   35852. o
       349    2   3   0   6 1928200. 2074370.   61638. o
       349    1   0   3   6 1928200. 2074370.   61638. o
       350    2   2   2   6 3115170. 3438740.   88581. o
       350    1  -2   4   6 3115170. 3438740.   88581. o
       351    2   4  -2   6 3115120. 3328710.   75034. o
       351    1   2   2   6 3115120. 3328710.   75034. o
       352    2   1   4   6  335695.  328548.    8328. o
       352    1  -4   5   6  335695.  328548.    8328. o
       353    2  -1   5   6  335685.  331560.    9010. o
       353    1  -5   4   6  335685.  331560.    9010. o
       354    2   4   1   6  336435.  316431.    9442. o
       354    1  -1   5   6  336435.  316431.    9442. o
       355    2   5  -1   6  336437.  329893.    7935. o
       355    1   1   4   6  336437.  329893.    7935. o
       356    2   0   6   6   32022.   30949.    1059. o
       356    1  -6   6   6   32022.   30949.    1059. o
       357    2   3   3   6 1187600. 1077030.   34444. o
       357    1  -3   6   6 1187600. 1077030.   34444. o
       358    2   6  -3   6 1187600. 1100500.   20315. o
       358    1   3   3   6 1187600. 1100500.   20315. o
       359    2   6   0   6   32022.   33492.    1219. o
       359    1   0   6   6   32022.   33492.    1219. o
       360    2   2   5   6  243716.  218271.    6704. o
       360    1  -5   7   6  243716.  218271.    6704. o
       361    2  -2   7   6  243720.  228038.    6604. o
       361    1  -7   5   6  243720.  228038.    6604. o
       362    2   5   2   6  243162.  232368.    7568. o
       362    1  -2   7   6  243162.  232368.    7568. o
       363    2   7  -2   6  243168.  222011.    4159. o
       363    1   2   5   6  243168.  222011.    4159. o
       364    2   1   7   6  184888.  184475.    6081. o
       364    1  -7   8   6  184888.  184475.    6081. o
       365    2  -1   8   6  184886.  182993.    5466. o
       365    1  -8   7   6  184886.  182993.    5466. o
       366    2   4   4   6 1376730. 1195110.   38431. o
       366    1  -4   8   6 1376730. 1195110.   38431. o
       367    2   8  -4   6 1376740. 1220740.   35603. o
       367    1   4   4   6 1376740. 1220740.   35603. o
       368    2   7   1   6  185016.  198950.    6432. o
       368    1  -1   8   6  185016.  198950.    6432. o
       369    2   8  -1   6  185011.  189168.    7047. o
       369    1   1   7   6  185011.  189168.    7047. o
       370    2   0   9   6  475638.  474328.   16781. o
       370    1  -9   9   6  475638.  474328.   16781. o
       371    2   3   6   6  611541.  569231.   19456. o
       371    1  -6   9   6  611541.  569231.   19456. o
       372    2  -3   9   6  611542.  564285.   15978. o
       372    1  -9   6   6  611542.  564285.   15978. o
       373    2   6   3   6  610204.  564462.   17664. o
       373    1  -3   9   6  610204.  564462.   17664. o
       374    2   9  -3   6  610202.  606253.   19752. o
       374    1   3   6   6  610202.  606253.   19752. o
       375    2   9   0   6  476678.  488006.   18410. o
       375    1   0   9   6  476678.  488006.   18410. o
       376    2   2   8   6  803497.  703239.   31443. o
       376    1  -8  10   6  803497.  703239.   31443. o
       377    2  -2  10   6  803497.  793580.   28079. o
       377    1 -10   8   6  803497.  793580.   28079. o
       378    2   5   5   6  144474.  147179.    5069. o
       378    1  -5  10   6  144474.  147179.    5069. o
       379    2  10  -5   6  144475.  152003.    6405. o
       379    1   5   5   6  144475.  152003.    6405. o
       380    2   8   2   6  803438.  764145.   25479. o
       380    1  -2  10   6  803438.  764145.   25479. o
       381    2  10  -2   6  803437.  807797.   29035. o
       381    1   2   8   6  803437.  807797.   29035. o
       382    2   1  10   6   95736.  113178.    6003. o
       382    1 -10  11   6   95736.  113178.    6003. o
       383    2  -1  11   6   95730.   92273.    5598. o
       383    1 -11  10   6   95730.   92273.    5598. o
       384    2   4   7   6  116365.  103690.    5341. o
       384    1  -7  11   6  116365.  103690.    5341. o
       385    2  -4  11   6  116370.  115626.    5397. o
       385    1 -11   7   6  116370.  115626.    5397. o
       386    2   7   4   6  116253.  121792.    6463. o
       386    1  -4  11   6  116253.  121792.    6463. o
       387    2  11  -4   6  116247.  118254.    5721. o
       387    1   4   7   6  116247.  118254.    5721. o
       388    2  10   1   6   95779.  102803.    5328. o
       388    1  -1  11   6   95779.  102803.    5328. o
       389    2  11  -1   6   95784.  103313.    5601. o
       389    1   1  10   6   95784.  103313.    5601. o
       390    2   0  12   6   10185.   11991.    1278. o
       390    1 -12  12   6   10185.   11991.    1278. o
       391    2   3   9   6  316481.  257212.   24798. o
       391    1  -9  12   6  316481.  257212.   24798. o
       392    2  -3  12   6  316481.  312625.   15951. o
       392    1 -12   9   6  316481.  312625.   15951. o
       393    2   6   6   6   14912.   16747.    1382. o
       393    1  -6  12   6   14912.   16747.    1382. o
       394    2  12  -6   6   14912.   17358.    1097. o
       394    1   6   6   6   14912.   17358.    1097. o
       395    2   9   3   6  316324.  338713.   18182. o
       395    1  -3  12   6  316324.  338713.   18182. o
       396    2  12  -3   6  316324.  321619.   16455. o
       396    1   3   9   6  316324.  321619.   16455. o
       397    2  12   0   6   10185.    7144.    1764. o
       397    1   0  12   6   10185.    7144.    1764. o
       398    2   2  11   6   67838.   52431.    7862. o
       398    1 -11  13   6   67838.   52431.    7862. o
       399    2  -2  13   6   67836.   85002.    8601. o
       399    1 -13  11   6   67836.   85002.    8601. o
       400    2   5   8   6   80527.   86157.   11152. o
       400    1  -8  13   6   80527.   86157.   11152. o
       401    2  -5  13   6   80527.   79919.    4117. o
       401    1 -13   8   6   80527.   79919.    4117. o
       402    2   8   5   6   80577.   81386.    6801. o
       402    1  -5  13   6   80577.   81386.    6801. o
       403    2  13  -5   6   80580.   87644.    5098. o
       403    1   5   8   6   80580.   87644.    5098. o
       404    2  11   2   6   67787.   60744.    7968. o
       404    1  -2  13   6   67787.   60744.    7968. o
       405    2  14  -7   6   68210.   67728.    8271. o
       405    1   7   7   6   68210.   67728.    8271. o
       406    1  -1   1   7     919.     861.      97. o
       407    1   0   2   7    1183.    1118.     146. o
       408    1  -2   3   7     836.     680.     125. o
       409    1  -3   2   7     837.     708.     104. o
       410    1  -4   4   7     420.     382.      83. o
       411    1  -1   4   7     502.     569.     104. o
       412    1   1   3   7     500.     437.      97. o
       413    1  -3   5   7     777.     562.      83. o
       414    1  -5   3   7     777.     645.     132. o
       415    1   0   5   7     746.     493.     243. <
       416    1  -5   6   7     510.     396.      90. o
       417    1  -6   5   7     510.     402.      90. o
       418    1  -2   6   7     473.     527.     153. o
       419    1   2   4   7     476.     423.      76. o
       420    1  -7   7   7     112.     153.     104. <
       421    1  -4   7   7     237.     132.     111. <
       422    1  -7   4   7     234.     167.     111. <
       423    1  -1   7   7     320.     173.     187. <
       424    1   1   6   7     315.     160.     180. <
       425    1  -6   8   7     470.     534.     118. o
       426    1  -8   6   7     471.     402.     118. o
       427    1  -3   8   7     521.     451.     146. o
       428    1   3   5   7     523.     458.     111. o
       429    1   0   8   7     472.     479.     243. <
       430    1  -8   9   7     300.     291.     125. <
       431    1  -9   8   7     299.     319.     146. <
       432    1  -5   9   7     278.     250.     132. <
       433    1  -9   5   7     279.     278.      97. <
       434    1  -2   9   7     231.     222.     208. <
       435    1   2   7   7     235.       0.     333. <
       436    1 -10  10   7      25.     160.     222. <
       437    1  -7  10   7      51.     153.     167. <
       438    1 -10   7   7      49.     132.     222. <
       439    1  -4  10   7     189.      97.     215. <
       440    1   4   6   7     184.     139.     111. <
       441    1  -1  10   7     180.    -201.     409. <
       442    1   1   9   7     176.      69.     271. <
       443    1  -9  11   7     279.     340.     250. <
       444    1 -11   9   7     281.      83.     305. <
       445    1  -6  11   7     304.     236.     271. <
       446    1 -11   6   7     306.     284.     201. <
       447    1  -3  11   7     307.     826.     520. <
       448    1   3   8   7     308.     791.     458. <
       449    1   0  11   7     237.    -111.     541. <
       450    1 -11  12   7     169.     180.     284. <
       451    1 -12  11   7     168.     451.     333. <
       452    1  -8  12   7     190.      90.     215. <
       453    1 -12   8   7     191.     -42.     215. <
       454    1  -5  12   7     207.     368.     402. <
       455    1   5   7   7     210.      42.     368. <
       456    1  -2  12   7     219.     -83.     389. <
       457    1   2  10   7     224.     368.     687. <
       458    1 -10  13   7      73.      97.     236. <
       459    1 -13  10   7      70.    -319.     680. <
       460    1  -7  13   7     143.      69.     153. <
       461    1 -13   7   7     138.     167.     257. <
       462    1  -4  13   7     238.      56.     465. <
       463    1   4   9   7     233.     -21.     902. <
       464    1  -9  14   7     253.     160.     229. <
       465    1   6   8   7     238.    3809.    3989. <
       466    1   0   1   8    1442.    1139.     174. o
       467    1  -2   2   8    2172.    2216.     153. o
       468    1  -1   3   8    1629.    1764.     153. o
       469    1   1   2   8    1631.    1590.     160. o
       470    1  -3   4   8     773.     673.      97. o
       471    1  -4   3   8     774.     756.     104. o
       472    1   0   4   8     633.     541.      90. o
       473    1  -5   5   8    1716.    1319.     125. o
       474    1  -2   5   8    1292.    1041.      97. o
       475    1   2   3   8    1290.    1215.      83. o
       476    1  -4   6   8     784.     555.     111. o
       477    1  -6   4   8     784.     659.      97. o
       478    1  -1   6   8    1125.    1020.     215. o
       479    1   1   5   8    1127.     812.     187. o
       480    1  -6   7   8     261.     312.      97. o
       481    1  -7   6   8     263.     194.     118. <
       482    1  -3   7   8     330.     340.      90. o
       483    1   3   4   8     331.     541.     111. o
       484    1   0   7   8      51.       7.     229. <
       485    1  -8   8   8     968.    1027.     167. o
       486    1  -5   8   8    1043.    1069.     180. o
       487    1  -8   5   8    1041.    1055.     139. o
       488    1  -2   8   8    1022.     985.     167. o
       489    1   2   6   8    1019.    1034.     278. o
       490    1  -7   9   8     422.     444.     132. o
       491    1  -9   7   8     421.     312.     167. <
       492    1  -4   9   8     351.     278.     167. <
       493    1   4   5   8     352.     465.     118. o
       494    1  -1   9   8     684.     534.     271. <
       495    1   1   8   8     687.     493.     312. <
       496    1  -9  10   8     154.     -49.     167. <
       497    1 -10   9   8     157.     243.     180. <
       498    1  -6  10   8     155.    -125.     250. <
       499    1 -10   6   8     158.     132.     132. <
       500    1  -3  10   8     122.      49.     187. <
       501    1   3   7   8     125.    -104.     354. <
       502    1   0  10   8      18.     368.     486. <
       503    1 -11  11   8     757.    1069.     298. o
       504    1  -8  11   8     584.     576.     153. o
       505    1 -11   8   8     582.     416.     215. <
       506    1  -5  11   8    1006.     847.     326. <
       507    1   5   6   8    1002.     833.     312. <
       508    1  -2  11   8     481.     208.     395. <
       509    1   2   9   8     478.     826.     430. <
       510    1 -10  12   8     144.     -97.     229. <
       511    1 -12  10   8     142.     118.     298. <
       512    1  -7  12   8     198.     278.     173. <
       513    1 -12   7   8     198.      56.     236. <
       514    1  -4  12   8     329.     305.     486. <
       515    1   4   8   8     331.      49.     562. <
       516    1  -1  12   8     594.      21.     652. <
       517    1   1  11   8     598.    -555.     978. <
       518    1  -9  13   8     137.     -90.     236. <
       519    1 -13   9   8     140.     208.     319. <
       520    1  -6  13   8      96.     118.     777. <
       521    1   6   7   8      99.     312.     312. <
       522    1  -3  13   8      16.       0.     347. <
       523    1   3  10   8      16.   -1519.    3732. <
       524    1 -14   8   8     568.     583.     368. <
       525    1   5   9   8     539.   -1804.    3365. <
       526    2   0   0   9  642120.  665946.   44193. o
       526    1   0   0   9  642120.  665946.   44193. o
       527    2   1   1   9  672326.  758974.   20564. o
       527    1  -1   2   9  672326.  758974.   20564. o
       528    2   2  -1   9  672326.  723733.   21859. o
       528    1   1   1   9  672326.  723733.   21859. o
       529    2   0   3   9  557843.  614288.   17184. o
       529    1  -3   3   9  557843.  614288.   17184. o
       530    2   3   0   9  558426.  592183.   14017. o
       530    1   0   3   9  558426.  592183.   14017. o
       531    2   2   2   9  443832.  472546.    8773. o
       531    1  -2   4   9  443832.  472546.    8773. o
       532    2   4  -2   9  443834.  486192.   13130. o
       532    1   2   2   9  443834.  486192.   13130. o
       533    2   1   4   9  414557.  405624.   11147. o
       533    1  -4   5   9  414557.  405624.   11147. o
       534    2  -1   5   9  414512.  413788.   11384. o
       534    1  -5   4   9  414512.  413788.   11384. o
       535    2   4   1   9  414288.  420830.   13175. o
       535    1  -1   5   9  414288.  420830.   13175. o
       536    2   5  -1   9  414325.  389602.    7309. o
       536    1   1   4   9  414325.  389602.    7309. o
       537    2   0   6   9  261566.  263892.    7942. o
       537    1  -6   6   9  261566.  263892.    7942. o
       538    2   3   3   9  361248.  359718.   10569. o
       538    1  -3   6   9  361248.  359718.   10569. o
       539    2   6  -3   9  361249.  367194.    9861. o
       539    1   3   3   9  361249.  367194.    9861. o
       540    2   6   0   9  261553.  249293.    8565. o
       540    1   0   6   9  261553.  249293.    8565. o
       541    2   2   5   9  288880.  291540.    8766. o
       541    1  -5   7   9  288880.  291540.    8766. o
       542    2  -2   7   9  288898.  284815.    8910. o
       542    1  -7   5   9  288898.  284815.    8910. o
       543    2   5   2   9  289094.  274634.    9369. o
       543    1  -2   7   9  289094.  274634.    9369. o
       544    2   7  -2   9  289079.  280440.    7048. o
       544    1   2   5   9  289079.  280440.    7048. o
       545    2   1   7   9  215780.  203084.    7290. o
       545    1  -7   8   9  215780.  203084.    7290. o
       546    2  -1   8   9  215791.  212883.    6800. o
       546    1  -8   7   9  215791.  212883.    6800. o
       547    2   4   4   9  215237.  213664.    6989. o
       547    1  -4   8   9  215237.  213664.    6989. o
       548    2   8  -4   9  215236.  220226.    7387. o
       548    1   4   4   9  215236.  220226.    7387. o
       549    2   7   1   9  215740.  210124.    7373. o
       549    1  -1   8   9  215740.  210124.    7373. o
       550    2   8  -1   9  215726.  213185.    6855. o
       550    1   1   7   9  215726.  213185.    6855. o
       551    2   0   9   9  153328.  151756.    5982. o
       551    1  -9   9   9  153328.  151756.    5982. o
       552    2   3   6   9  194621.  183868.    7445. o
       552    1  -6   9   9  194621.  183868.    7445. o
       553    2  -3   9   9  194609.  192621.    6873. o
       553    1  -9   6   9  194609.  192621.    6873. o
       554    2   6   3   9  194536.  191870.    6955. o
       554    1  -3   9   9  194536.  191870.    6955. o
       555    2   9  -3   9  194548.  202203.    7089. o
       555    1   3   6   9  194548.  202203.    7089. o
       556    2   9   0   9  153378.  162233.    6694. o
       556    1   0   9   9  153378.  162233.    6694. o
       557    2   2   8   9  131535.  127130.    6125. o
       557    1  -8  10   9  131535.  127130.    6125. o
       558    2  -2  10   9  131536.  132715.    5178. o
       558    1 -10   8   9  131536.  132715.    5178. o
       559    2   5   5   9  168394.  168612.    6353. o
       559    1  -5  10   9  168394.  168612.    6353. o
       560    2  10  -5   9  168396.  166507.    6452. o
       560    1   5   5   9  168396.  166507.    6452. o
       561    2   8   2   9  131536.  141963.    5711. o
       561    1  -2  10   9  131536.  141963.    5711. o
       562    2  10  -2   9  131537.  131839.    5522. o
       562    1   2   8   9  131537.  131839.    5522. o
       563    2   1  10   9  112672.  121967.    6664. o
       563    1 -10  11   9  112672.  121967.    6664. o
       564    2  -1  11   9  112673.  111796.    6405. o
       564    1 -11  10   9  112673.  111796.    6405. o
       565    2   4   7   9  135991.  133711.    8355. o
       565    1  -7  11   9  135991.  133711.    8355. o
       566    2  -4  11   9  135991.  132139.    5612. o
       566    1 -11   7   9  135991.  132139.    5612. o
       567    2   7   4   9  136026.  144116.    7571. o
       567    1  -4  11   9  136026.  144116.    7571. o
       568    2  11  -4   9  136025.  136537.    8091. o
       568    1   4   7   9  136025.  136537.    8091. o
       569    2  10   1   9  112670.  122971.    7041. o
       569    1  -1  11   9  112670.  122971.    7041. o
       570    2  11  -1   9  112668.  138439.    7636. o
       570    1   1  10   9  112668.  138439.    7636. o
       571    2   3   9   9  103919.   95354.    9379. o
       571    1  -9  12   9  103919.   95354.    9379. o
       572    2  -3  12   9  103918.  107210.    5330. o
       572    1 -12   9   9  103918.  107210.    5330. o
       573    2   6   6   9   98822.  116015.    7146. o
       573    1  -6  12   9   98822.  116015.    7146. o
       574    2  12  -6   9   98822.  102065.    5328. o
       574    1   6   6   9   98822.  102065.    5328. o
       575    2   9   3   9  103906.  117806.    6798. o
       575    1  -3  12   9  103906.  117806.    6798. o
       576    2  12  -3   9  103907.  123002.    6238. o
       576    1   3   9   9  103907.  123002.    6238. o
       577    2  12   0   9   70538.  122956.   18852. o
       577    1   0  12   9   70538.  122956.   18852. o
       578    2  -2  13   9   80934.   98394.    9750. o
       578    1 -13  11   9   80934.   98394.    9750. o
       579    2   5   8   9   95355.   95380.   12337. o
       579    1  -8  13   9   95355.   95380.   12337. o
       580    2  -5  13   9   95356.  102999.    5941. o
       580    1 -13   8   9   95356.  102999.    5941. o
       581    2   8   5   9   95323.  102824.    8413. o
       581    1  -5  13   9   95323.  102824.    8413. o
       582    2  13  -5   9   95324.   98759.    5380. o
       582    1   5   8   9   95324.   98759.    5380. o
       583    2  11   2   9   80958.   70602.    9215. o
       583    1  -2  13   9   80958.   70602.    9215. o
       584    2  13  -2   9   80959.  114886.   18843. o
       584    1   2  11   9   80959.  114886.   18843. o
       585    2  14  -7   9   81003.   76050.   10038. o
       585    1   7   7   9   81003.   76050.   10038. o
       586    1  -1   1  10    9276.   10063.     411. o
       587    1   0   2  10    6917.    6801.     313. o
       588    1  -2   3  10    7527.    7343.     348. o
       589    1  -3   2  10    7527.    7573.     369. o
       590    1  -4   4  10    6922.    6440.     250. o
       591    1  -1   4  10    7154.    7874.     390. o
       592    1   1   3  10    7154.    6601.     292. o
       593    1  -3   5  10    4221.    3967.     215. o
       594    1  -5   3  10    4221.    3960.     215. o
       595    1   0   5  10    4123.    3667.     354. o
       596    1  -5   6  10    3980.    3611.     208. o
       597    1  -6   5  10    3981.    3827.     201. o
       598    1  -2   6  10    4503.    4105.     264. o
       599    1   2   4  10    4506.    4237.     188. o
       600    1  -7   7  10    4079.    3555.     236. o
       601    1  -4   7  10    5531.    5349.     299. o
       602    1  -7   4  10    5527.    5599.     285. o
       603    1  -1   7  10    3959.    3979.     347. o
       604    1   1   6  10    3952.    3625.     222. o
       605    1  -6   8  10    2138.    2034.     208. o
       606    1  -8   6  10    2140.    1895.     187. o
       607    1  -3   8  10    2164.    2089.     250. o
       608    1   3   5  10    2166.    1902.     250. o
       609    1   0   8  10    1538.    2054.     312. o
       610    1  -8   9  10    2012.    2006.     229. o
       611    1  -9   8  10    2010.    1922.     229. o
       612    1  -5   9  10    2252.    2374.     236. o
       613    1  -9   5  10    2253.    2041.     187. o
       614    1  -2   9  10    3147.    3297.     361. o
       615    1   2   7  10    3152.    2388.     278. o
       616    1 -10  10  10    2610.    2839.     326. o
       617    1  -7  10  10    3411.    3519.     326. o
       618    1 -10   7  10    3408.    3054.     278. o
       619    1  -4  10  10    3040.    3533.     396. o
       620    1   4   6  10    3035.    2291.     292. o
       621    1  -1  10  10    2566.    2672.     715. o
       622    1   1   9  10    2560.    2332.     423. o
       623    1  -9  11  10     975.     812.     187. o
       624    1 -11   9  10     980.     992.     368. <
       625    1  -6  11  10    1411.    2040.     500. o
       626    1 -11   6  10    1416.    1131.     236. o
       627    1  -3  11  10     959.    1055.     562. <
       628    1   3   8  10     963.     583.     298. <
       629    1   0  11  10     912.     958.     631. <
       630    1 -11  12  10    1077.     895.     347. <
       631    1 -12  11  10    1073.     791.     333. <
       632    1  -8  12  10    1235.    1041.     389. <
       633    1 -12   8  10    1234.    1055.     298. o
       634    1  -5  12  10    1569.     805.     409. <
       635    1   5   7  10    1571.    1520.     472. o
       636    1  -2  12  10    1639.    1034.     479. <
       637    1   2  10  10    1644.    1631.     916. <
       638    1 -10  13  10    2254.    1867.     548. o
       639    1 -13  10  10    2251.    3213.     916. o
       640    1  -7  13  10    1850.    1922.     479. o
       641    1 -13   7  10    1845.    2727.     465. o
       642    1  -4  13  10    2286.    2235.     604. o
       643    1   4   9  10    2278.    2498.    1319. <
       644    1  -6  14  10     558.    2310.    2595. <
       645    1   0   1  11    5862.    6110.     369. o
       646    1  -2   2  11    4675.    4742.     250. o
       647    1  -1   3  11    4753.    5519.     292. o
       648    1   1   2  11    4756.    4852.     320. o
       649    1  -3   4  11    4385.    4225.     208. o
       650    1  -4   3  11    4385.    4621.     264. o
       651    1   0   4  11    4126.    4210.     215. o
       652    1  -5   5  11    2737.    2437.     208. o
       653    1  -2   5  11    3152.    2875.     174. o
       654    1   2   3  11    3148.    3090.     160. o
       655    1  -4   6  11    2889.    2840.     181. o
       656    1  -6   4  11    2891.    2951.     208. o
       657    1  -1   6  11    2639.    2388.     264. o
       658    1   1   5  11    2643.    1902.     243. o
       659    1  -6   7  11    2490.    2527.     187. o
       660    1  -7   6  11    2490.    2367.     187. o
       661    1  -3   7  11    3009.    2805.     229. o
       662    1   3   4  11    3010.    2645.     181. o
       663    1   0   7  11    2466.    2450.     298. o
       664    1  -8   8  11    1203.    1159.     201. o
       665    1  -5   8  11    1685.    1492.     187. o
       666    1  -8   5  11    1682.    1555.     153. o
       667    1  -2   8  11    1679.    1589.     250. o
       668    1   2   6  11    1674.    1707.     278. o
       669    1  -7   9  11    1727.    1555.     201. o
       670    1  -9   7  11    1727.    1978.     250. o
       671    1  -4   9  11    1622.    1457.     264. o
       672    1   4   5  11    1625.    1846.     208. o
       673    1  -1   9  11    1394.    1409.     333. o
       674    1   1   8  11    1399.    1471.     368. o
       675    1  -9  10  11    1355.    1228.     215. o
       676    1 -10   9  11    1356.    1339.     229. o
       677    1  -6  10  11    1703.    1700.     305. o
       678    1 -10   6  11    1705.    1443.     201. o
       679    1  -3  10  11    1777.    2720.     465. o
       680    1   3   7  11    1778.    1867.     416. o
       681    1   0  10  11    1465.     860.     548. <
       682    1 -11  11  11     689.     548.     236. <
       683    1  -8  11  11     826.     826.     340. <
       684    1 -11   8  11     824.     402.     208. <
       685    1  -5  11  11    1076.    1173.     382. o
       686    1   5   6  11    1071.     770.     576. <
       687    1  -2  11  11     935.    1020.     597. <
       688    1   2   9  11     929.     964.     562. <
       689    1 -10  12  11     849.     833.     444. <
       690    1 -12  10  11     848.     881.     333. <
       691    1  -7  12  11     904.     798.     472. <
       692    1 -12   7  11     905.     937.     284. o
       693    1  -4  12  11     857.    1624.     604. <
       694    1   4   8  11     861.     451.     742. <
       695    1  -1  12  11     747.    1145.     957. <
       696    1   1  11  11     752.    2304.    1235. <
       697    1  -9  13  11    1132.    1762.     513. o
       698    1 -13   9  11    1135.    1020.     382. <
       699    1  -6  13  11    1163.    1638.    1471. <
       700    1   6   7  11    1165.     541.     312. <
       701    1  -3  13  11    1152.    1200.     694. <
       702    1   3  10  11    1154.   -1679.    3129. <
       703    1  -5  14  11     687.    1603.    1679. <
       704    2   0   0  12 4840780. 5206930.  351683. o
       704    1   0   0  12 4840780. 5206930.  351683. o
       705    2   1   1  12  977485. 1044130.   31711. o
       705    1  -1   2  12  977485. 1044130.   31711. o
       706    2   2  -1  12  977491. 1009860.   32049. o
       706    1   1   1  12  977491. 1009860.   32049. o
       707    2   0   3  12  819346.  900394.   27775. o
       707    1  -3   3  12  819346.  900394.   27775. o
       708    2   3   0  12  813534.  814976.   22172. o
       708    1   0   3  12  813534.  814976.   22172. o
       709    2   2   2  12   10398.   12524.     542. o
       709    1  -2   4  12   10398.   12524.     542. o
       710    2   4  -2  12   10399.   13254.     528. o
       710    1   2   2  12   10399.   13254.     528. o
       711    2   1   4  12  636837.  646027.   17012. o
       711    1  -4   5  12  636837.  646027.   17012. o
       712    2  -1   5  12  636840.  628472.   18758. o
       712    1  -5   4  12  636840.  628472.   18758. o
       713    2   4   1  12  634054.  642100.   20718. o
       713    1  -1   5  12  634054.  642100.   20718. o
       714    2   5  -1  12  634041.  648105.   20098. o
       714    1   1   4  12  634041.  648105.   20098. o
       715    2   0   6  12 2048100. 1940110.   56717. o
       715    1  -6   6  12 2048100. 1940110.   56717. o
       716    2   3   3  12  562199.  566502.   17353. o
       716    1  -3   6  12  562199.  566502.   17353. o
       717    2   6  -3  12  562196.  568064.   16258. o
       717    1   3   3  12  562196.  568064.   16258. o
       718    2   6   0  12 2047740. 2058600.   68293. o
       718    1   0   6  12 2047740. 2058600.   68293. o
       719    2   2   5  12  451400.  437898.   13407. o
       719    1  -5   7  12  451400.  437898.   13407. o
       720    2  -2   7  12  451403.  437179.   14776. o
       720    1  -7   5  12  451403.  437179.   14776. o
       721    2   5   2  12  453621.  456625.   13810. o
       721    1  -2   7  12  453621.  456625.   13810. o
       722    2   7  -2  12  453619.  452486.   12084. o
       722    1   2   5  12  453619.  452486.   12084. o
       723    2   1   7  12  341077.  327587.   11350. o
       723    1  -7   8  12  341077.  327587.   11350. o
       724    2  -1   8  12  341074.  329624.   11091. o
       724    1  -8   7  12  341074.  329624.   11091. o
       725    2   4   4  12    1986.    2255.     194. o
       725    1  -4   8  12    1986.    2255.     194. o
       726    2   8  -4  12    1986.    2845.     215. o
       726    1   4   4  12    1986.    2845.     215. o
       727    2   7   1  12  340517.  330461.   11840. o
       727    1  -1   8  12  340517.  330461.   11840. o
       728    2   8  -1  12  340518.  345566.   10514. o
       728    1   1   7  12  340518.  345566.   10514. o
       729    2   0   9  12  255830.  240453.   10465. o
       729    1  -9   9  12  255830.  240453.   10465. o
       730    2   3   6  12  319941.  312721.   11082. o
       730    1  -6   9  12  319941.  312721.   11082. o
       731    2  -3   9  12  319938.  321298.   11182. o
       731    1  -9   6  12  319938.  321298.   11182. o
       732    2   6   3  12  320835.  311286.   11027. o
       732    1  -3   9  12  320835.  311286.   11027. o
       733    2   9  -3  12  320838.  319114.   10390. o
       733    1   3   6  12  320838.  319114.   10390. o
       734    2   9   0  12  255032.  240878.   10623. o
       734    1   0   9  12  255032.  240878.   10623. o
       735    2   2   8  12    1412.    1180.     222. o
       735    1  -8  10  12    1412.    1180.     222. o
       736    2  -2  10  12    1412.    1103.     271. o
       736    1 -10   8  12    1412.    1103.     271. o
       737    2   5   5  12  268581.  304148.   16900. o
       737    1  -5  10  12  268581.  304148.   16900. o
       738    2  10  -5  12  268583.  266289.    7797. o
       738    1   5   5  12  268583.  266289.    7797. o
       739    2   8   2  12    1411.    1381.     264. o
       739    1  -2  10  12    1411.    1381.     264. o
       740    2  10  -2  12    1412.    1679.     597. <
       740    1   2   8  12    1412.    1679.     597. <
       741    2   1  10  12  181055.  175753.   10117. o
       741    1 -10  11  12  181055.  175753.   10117. o
       742    2  -1  11  12  181064.  182722.    8892. o
       742    1 -11  10  12  181064.  182722.    8892. o
       743    2   4   7  12  217731.  234456.   14140. o
       743    1  -7  11  12  217731.  234456.   14140. o
       744    2  -4  11  12  217720.  220894.    8773. o
       744    1 -11   7  12  217720.  220894.    8773. o
       745    2   7   4  12  218266.  203639.   14140. o
       745    1  -4  11  12  218266.  203639.   14140. o
       746    2  11  -4  12  218274.  219728.   12146. o
       746    1   4   7  12  218274.  219728.   12146. o
       747    2  10   1  12  180814.  192728.   11980. o
       747    1  -1  11  12  180814.  192728.   11980. o
       748    2  11  -1  12  180803.  175297.   10701. o
       748    1   1  10  12  180803.  175297.   10701. o
       749    2   3   9  12  173764.  197728.   25339. o
       749    1  -9  12  12  173764.  197728.   25339. o
       750    2  -3  12  12  173765.  173886.    8364. o
       750    1 -12   9  12  173765.  173886.    8364. o
       751    2   6   6  12  784642.  855632.   48426. o
       751    1  -6  12  12  784642.  855632.   48426. o
       752    2  12  -6  12  784642.  745980.   33742. o
       752    1   6   6  12  784642.  745980.   33742. o
       753    2   9   3  12  173868.  201544.    9656. o
       753    1  -3  12  12  173868.  201544.    9656. o
       754    2  12  -3  12  173867.  188216.    8651. o
       754    1   3   9  12  173867.  188216.    8651. o
       755    2  12   0  12  564347.  933458.  121906. o
       755    1   0  12  12  564347.  933458.  121906. o
       756    2   5   8  12  152818.  161275.   20673. o
       756    1  -8  13  12  152818.  161275.   20673. o
       757    2  -5  13  12  152820.  155593.    9869. o
       757    1 -13   8  12  152820.  155593.    9869. o
       758    2   8   5  12  152560.  181246.   12307. o
       758    1  -5  13  12  152560.  181246.   12307. o
       759    2  13  -5  12  152559.  151332.   13233. o
       759    1   5   8  12  152559.  151332.   13233. o
       760    2  11   2  12  131646.  236544.   33215. o
       760    1  -2  13  12  131646.  236544.   33215. o
       761    2  14  -7  12  130958.  108917.   14223. o
       761    1   7   7  12  130958.  108917.   14223. o
       762    1  -1   1  13    6474.    6345.     355. o
       763    1   0   2  13    5768.    5834.     285. o
       764    1  -2   3  13    5318.    5610.     361. o
       765    1  -3   2  13    5326.    4504.     278. o
       766    1  -4   4  13    5478.    5559.     361. o
       767    1  -1   4  13    5289.    5386.     334. o
       768    1   1   3  13    5276.    5622.     375. o
       769    1  -3   5  13    3766.    3778.     222. o
       770    1  -5   3  13    3768.    3431.     222. o
       771    1   0   5  13    3136.    3631.     271. o
       772    1  -5   6  13    3151.    3201.     215. o
       773    1  -6   5  13    3147.    2972.     194. o
       774    1  -2   6  13    4011.    3667.     229. o
       775    1   2   4  13    4018.    3854.     201. o
       776    1  -7   7  13    3329.    3117.     257. o
       777    1  -4   7  13    3730.    3840.     208. o
       778    1  -7   4  13    3729.    3833.     215. o
       779    1  -1   7  13    3307.    3534.     368. o
       780    1   1   6  13    3302.    3332.     312. o
       781    1  -6   8  13    2194.    1742.     194. o
       782    1  -8   6  13    2195.    2145.     194. o
       783    1  -3   8  13    2042.    2124.     215. o
       784    1   3   5  13    2038.    1867.     271. o
       785    1   0   8  13    1723.    1568.     291. o
       786    1  -8   9  13    1616.    1541.     222. o
       787    1  -9   8  13    1622.    1360.     264. o
       788    1  -5   9  13    2184.    1756.     250. o
       789    1  -9   5  13    2190.    1999.     222. o
       790    1  -2   9  13    2250.    1666.     215. o
       791    1   2   7  13    2260.    2075.     409. o
       792    1 -10  10  13    2018.    1964.     264. o
       793    1  -7  10  13    2414.    2693.     368. o
       794    1 -10   7  13    2404.    1680.     222. o
       795    1  -4  10  13    2569.    2943.     597. o
       796    1   4   6  13    2560.    1652.     298. o
       797    1  -1  10  13    2088.    2325.     618. o
       798    1   1   9  13    2074.    1506.     347. o
       799    1  -9  11  13    1102.    1048.     243. o
       800    1 -11   9  13    1105.     798.     257. o
       801    1  -6  11  13    1170.     680.     437. <
       802    1 -11   6  13    1176.    1027.     264. o
       803    1  -3  11  13    1074.     985.     597. <
       804    1   3   8  13    1078.    1277.     694. <
       805    1   0  11  13     753.     666.     708. <
       806    1 -11  12  13     797.    -354.     735. <
       807    1 -12  11  13     792.     874.     347. <
       808    1  -8  12  13    1128.    1138.     486. <
       809    1 -12   8  13    1131.    1152.     271. o
       810    1  -5  12  13    1205.    1339.     687. <
       811    1   5   7  13    1207.     784.     583. <
       812    1  -2  12  13    1444.    1624.     618. <
       813    1   2  10  13    1454.    1499.    1277. <
       814    1 -13  10  13    1404.    4302.    1742. <
       815    1 -13   7  13    1636.    2366.    1985. <
       816    1  -4  13  13    1461.    1874.     867. <
       817    1   4   9  13    1452.    -118.    1645. <
       818    1   0   1  14    5619.    5604.     341. o
       819    1  -2   2  14    4889.    5025.     320. o
       820    1  -1   3  14    4734.    5073.     382. o
       821    1   1   2  14    4740.    5267.     403. o
       822    1  -3   4  14    4768.    4711.     306. o
       823    1  -4   3  14    4762.    4579.     306. o
       824    1   0   4  14    5430.    5427.     368. o
       825    1  -5   5  14    2688.    2312.     181. o
       826    1  -2   5  14    2705.    2645.     264. o
       827    1   2   3  14    2704.    2506.     215. o
       828    1  -4   6  14    3589.    3743.     243. o
       829    1  -6   4  14    3589.    3798.     264. o
       830    1  -1   6  14    2732.    2270.     180. o
       831    1   1   5  14    2729.    2909.     208. o
       832    1  -6   7  14    2958.    3075.     229. o
       833    1  -7   6  14    2963.    2319.     229. o
       834    1  -3   7  14    4123.    4562.     299. o
       835    1   3   4  14    4130.    4048.     229. o
       836    1   0   7  14    3058.    3061.     319. o
       837    1  -8   8  14    1211.     722.     194. o
       838    1  -5   8  14    1583.    1499.     215. o
       839    1  -8   5  14    1575.    1659.     208. o
       840    1  -2   8  14    1788.    1874.     257. o
       841    1   2   6  14    1782.    1971.     305. o
       842    1  -7   9  14    2306.    2013.     271. o
       843    1  -9   7  14    2306.    2165.     312. o
       844    1  -4   9  14    1599.    1992.     368. o
       845    1   4   5  14    1602.    1499.     187. o
       846    1  -1   9  14    1649.    1180.     285. o
       847    1   1   8  14    1659.    1513.     520. <
       848    1  -9  10  14    1746.    1582.     250. o
       849    1 -10   9  14    1747.    1770.     250. o
       850    1  -6  10  14    2544.    2610.     507. o
       851    1 -10   6  14    2547.    2297.     243. o
       852    1  -3  10  14    2623.    3179.     639. o
       853    1   3   7  14    2619.    2526.     507. o
       854    1   0  10  14    2279.    1603.     562. <
       855    1 -11  11  14     614.     555.     250. <
       856    1  -8  11  14     577.     631.     486. <
       857    1 -11   8  14     575.     708.     208. o
       858    1  -5  11  14     964.    1263.     555. <
       859    1   5   6  14     962.     964.     645. <
       860    1  -2  11  14     706.      69.     631. <
       861    1   2   9  14     699.     985.     507. <
       862    1 -10  12  14    1294.    1360.     479. <
       863    1 -12  10  14    1291.    1284.     416. o
       864    1  -7  12  14    1212.    1707.     736. <
       865    1 -12   7  14    1208.     701.     361. <
       866    1  -4  12  14    1061.     944.     756. <
       867    1   4   8  14    1064.    1436.     860. <
       868    1  -1  12  14     749.   -1159.    2650. <
       869    1   1  11  14     749.    5981.    4461. <
       870    1  -9  13  14    1775.    2366.     618. o
       871    1 -13   9  14    1783.    1783.    1478. <
       872    1  -6  13  14    1432.    2283.    1561. <
       873    1   6   7  14    1436.     562.     375. <
       874    1  -3  13  14    1870.    1943.     527. o
       875    2   0   0  15   60722.   69118.    4450. o
       875    1   0   0  15   60722.   69118.    4450. o
       876    2   1   1  15  104058.  113266.    4050. o
       876    1  -1   2  15  104058.  113266.    4050. o
       877    2   2  -1  15  104059.  107782.    3350. o
       877    1   1   1  15  104059.  107782.    3350. o
       878    2   0   3  15   91782.   99027.    3905. o
       878    1  -3   3  15   91782.   99027.    3905. o
       879    2   3   0  15   91822.   99739.    3499. o
       879    1   0   3  15   91822.   99739.    3499. o
       880    2   2   2  15   48661.   53990.    1915. o
       880    1  -2   4  15   48661.   53990.    1915. o
       881    2   4  -2  15   48662.   48553.    1719. o
       881    1   2   2  15   48662.   48553.    1719. o
       882    2   1   4  15   73284.   71906.    1982. o
       882    1  -4   5  15   73284.   71906.    1982. o
       883    2  -1   5  15   73242.   71954.    2900. o
       883    1  -5   4  15   73242.   71954.    2900. o
       884    2   4   1  15   73219.   79075.    2444. o
       884    1  -1   5  15   73219.   79075.    2444. o
       885    2   5  -1  15   73260.   75195.    1842. o
       885    1   1   4  15   73260.   75195.    1842. o
       886    2   0   6  15   33567.   36556.    1309. o
       886    1  -6   6  15   33567.   36556.    1309. o
       887    2   3   3  15   66528.   67073.    2119. o
       887    1  -3   6  15   66528.   67073.    2119. o
       888    2   6  -3  15   66529.   67794.    2140. o
       888    1   3   3  15   66529.   67794.    2140. o
       889    2   6   0  15   33567.   37455.    1532. o
       889    1   0   6  15   33567.   37455.    1532. o
       890    2   2   5  15   54340.   55682.    1751. o
       890    1  -5   7  15   54340.   55682.    1751. o
       891    2  -2   7  15   54369.   56192.    2191. o
       891    1  -7   5  15   54369.   56192.    2191. o
       892    2   5   2  15   54384.   56026.    1926. o
       892    1  -2   7  15   54384.   56026.    1926. o
       893    2   7  -2  15   54356.   56585.    1870. o
       893    1   2   5  15   54356.   56585.    1870. o
       894    2   1   7  15   42122.   41784.    1581. o
       894    1  -7   8  15   42122.   41784.    1581. o
       895    2  -1   8  15   42165.   43692.    1971. o
       895    1  -8   7  15   42165.   43692.    1971. o
       896    2   4   4  15   27998.   29942.    1023. o
       896    1  -4   8  15   27998.   29942.    1023. o
       897    2   8  -4  15   27998.   28836.    1190. o
       897    1   4   4  15   27998.   28836.    1190. o
       898    2   7   1  15   42161.   41063.    1553. o
       898    1  -1   8  15   42161.   41063.    1553. o
       899    2   8  -1  15   42118.   45290.    1748. o
       899    1   1   7  15   42118.   45290.    1748. o
       900    2   0   9  15   31970.   31180.    1565. o
       900    1  -9   9  15   31970.   31180.    1565. o
       901    2   3   6  15   39792.   41284.    1595. o
       901    1  -6   9  15   39792.   41284.    1595. o
       902    2  -3   9  15   39733.   39258.    1497. o
       902    1  -9   6  15   39733.   39258.    1497. o
       903    2   6   3  15   39725.   39940.    1803. o
       903    1  -3   9  15   39725.   39940.    1803. o
       904    2   9  -3  15   39784.   38519.    1316. o
       904    1   3   6  15   39784.   38519.    1316. o
       905    2   9   0  15   31978.   29936.    1691. o
       905    1   0   9  15   31978.   29936.    1691. o
       906    2   2   8  15   18231.   18378.    1265. o
       906    1  -8  10  15   18231.   18378.    1265. o
       907    2  -2  10  15   18231.   20532.    1098. o
       907    1 -10   8  15   18231.   20532.    1098. o
       908    2   5   5  15   34214.   37217.    2734. o
       908    1  -5  10  15   34214.   37217.    2734. o
       909    2  10  -5  15   34214.   32709.    1385. o
       909    1   5   5  15   34214.   32709.    1385. o
       910    2   8   2  15   18231.   18120.    1216. o
       910    1  -2  10  15   18231.   18120.    1216. o
       911    2  10  -2  15   18231.   19038.    1271. o
       911    1   2   8  15   18231.   19038.    1271. o
       912    2   1  10  15   24038.   22613.    1508. o
       912    1 -10  11  15   24038.   22613.    1508. o
       913    2  -1  11  15   23969.   23280.    1335. o
       913    1 -11  10  15   23969.   23280.    1335. o
       914    2   4   7  15   28110.   27872.    2225. o
       914    1  -7  11  15   28110.   27872.    2225. o
       915    2  -4  11  15   28155.   27246.    1370. o
       915    1 -11   7  15   28155.   27246.    1370. o
       916    2   7   4  15   28162.   31711.    1954. o
       916    1  -4  11  15   28162.   31711.    1954. o
       917    2  11  -4  15   28116.   28206.    2114. o
       917    1   4   7  15   28116.   28206.    2114. o
       918    2  10   1  15   23964.   28153.    2425. o
       918    1  -1  11  15   23964.   28153.    2425. o
       919    2  11  -1  15   24032.   21919.    2064. o
       919    1   1  10  15   24032.   21919.    2064. o
       920    2   3   9  15   22235.   24226.    3475. o
       920    1  -9  12  15   22235.   24226.    3475. o
       921    2  -3  12  15   22276.   21057.    1411. o
       921    1 -12   9  15   22276.   21057.    1411. o
       922    2   6   6  15   14256.   17113.    1597. o
       922    1  -6  12  15   14256.   17113.    1597. o
       923    2  12  -6  15   14256.   13349.    1188. o
       923    1   6   6  15   14256.   13349.    1188. o
       924    2   9   3  15   22275.   28020.    2662. o
       924    1  -3  12  15   22275.   28020.    2662. o
       925    2  12  -3  15   22234.   25449.    2488. o
       925    1   3   9  15   22234.   25449.    2488. o
       926    2   5   8  15   20130.   23194.    3287. o
       926    1  -8  13  15   20130.   23194.    3287. o
       927    2   8   5  15   20051.   26306.    2237. o
       927    1  -5  13  15   20051.   26306.    2237. o
       928    2  13  -5  15   20130.   16530.    2557. o
       928    1   5   8  15   20130.   16530.    2557. o
       929    1  -1   1  16     814.    1048.     194. o
       930    1   0   2  16     573.     763.     243. o
       931    1  -2   3  16     446.     673.     180. o
       932    1  -3   2  16     446.     437.     160. <
       933    1  -4   4  16     964.     326.     236. <
       934    1  -1   4  16     726.     749.     194. o
       935    1   1   3  16     724.     916.     243. o
       936    1  -3   5  16     285.     250.     160. <
       937    1  -5   3  16     284.     250.     153. <
       938    1   0   5  16      74.     132.     201. <
       939    1  -5   6  16     205.     132.     153. <
       940    1  -6   5  16     210.     236.     118. <
       941    1  -2   6  16     502.     409.     104. o
       942    1   2   4  16     507.     167.     250. <
       943    1  -7   7  16     806.     860.     160. o
       944    1  -4   7  16     589.     631.     125. o
       945    1  -7   4  16     583.     527.     180. <
       946    1  -1   7  16     786.     736.     208. o
       947    1   1   6  16     773.     819.     208. o
       948    1  -6   8  16     118.     -28.     153. <
       949    1  -8   6  16     121.      83.     153. <
       950    1  -3   8  16     151.     389.     236. <
       951    1   3   5  16     159.      42.     167. <
       952    1   0   8  16      38.     160.     326. <
       953    1  -8   9  16      82.    -118.     201. <
       954    1  -9   8  16      77.      28.     347. <
       955    1  -5   9  16     250.     278.     284. <
       956    1  -9   5  16     250.     319.     160. <
       957    1  -2   9  16     224.      49.     402. <
       958    1   2   7  16     231.      69.     375. <
       959    1 -10  10  16     553.     791.     229. o
       960    1  -7  10  16     478.     430.     375. <
       961    1 -10   7  16     477.     722.     201. o
       962    1  -4  10  16     609.     368.     493. <
       963    1   4   6  16     600.     305.     527. <
       964    1  -1  10  16     365.     229.     687. <
       965    1   1   9  16     360.     284.     368. <
       966    1  -9  11  16      66.     139.     194. <
       967    1 -11   9  16      70.     298.     257. <
       968    1  -6  11  16      16.     -21.     423. <
       969    1 -11   6  16      19.     395.     534. <
       970    1  -3  11  16      34.     624.     708. <
       971    1   3   8  16      31.    -500.     881. <
       972    1   0  11  16       8.    3025.    3170. <
       973    1 -12  11  16      12.    -368.     340. <
       974    1  -8  12  16      97.     104.     167. <
       975    1 -12   8  16      98.     125.     271. <
       976    1  -5  12  16     318.     423.     527. <
       977    1   5   7  16     329.     -42.     742. <
       978    1  -2  12  16     325.    -389.     999. <
       979    1   2  10  16     335.   -1839.    3420. <
       980    1 -13  10  16     355.    1082.    1235. <
       981    1 -13   7  16     714.     146.     375. <
       982    1  -4  13  16     396.     569.     361. <
       983    1   0   1  17    1145.    1117.     264. o
       984    1  -2   2  17     992.     965.     208. o
       985    1  -1   3  17     886.     777.     229. o
       986    1   1   2  17     890.     749.     208. o
       987    1  -3   4  17     929.    1034.     243. o
       988    1  -4   3  17     928.     860.     187. o
       989    1   0   4  17    1024.    1159.     298. o
       990    1  -5   5  17     430.     333.     180. <
       991    1  -2   5  17     648.     736.     201. o
       992    1   2   3  17     643.     763.     319. <
       993    1  -4   6  17     707.     562.     139. o
       994    1  -6   4  17     711.     590.     208. <
       995    1  -1   6  17     575.     715.     194. o
       996    1   1   5  17     582.     812.     326. <
       997    1  -6   7  17     601.     513.     153. o
       998    1  -7   6  17     600.     645.     160. o
       999    1  -3   7  17     655.     680.     139. o
      1000    1   3   4  17     655.     673.     153. o
      1001    1   0   7  17     676.     777.     354. <
      1002    1  -8   8  17     240.     250.     229. <
      1003    1  -5   8  17     308.     333.     146. <
      1004    1  -8   5  17     304.     416.     173. <
      1005    1  -2   8  17     442.     375.     229. <
      1006    1   2   6  17     435.     173.     368. <
      1007    1  -7   9  17     330.     430.     250. <
      1008    1  -9   7  17     332.     167.     215. <
      1009    1  -4   9  17     399.    -187.     326. <
      1010    1   4   5  17     404.     534.     201. <
      1011    1  -1   9  17     333.     583.     375. <
      1012    1   1   8  17     341.    -201.     389. <
      1013    1  -9  10  17     354.     132.     326. <
      1014    1 -10   9  17     355.      76.     312. <
      1015    1  -6  10  17     486.     208.     458. <
      1016    1 -10   6  17     488.     534.     201. <
      1017    1  -3  10  17     478.     500.     534. <
      1018    1   3   7  17     480.     749.     555. <
      1019    1   0  10  17     425.      21.     805. <
      1020    1 -11  11  17      70.     187.     298. <
      1021    1  -8  11  17     208.     215.     423. <
      1022    1 -11   8  17     203.    -125.     222. <
      1023    1  -5  11  17     264.       0.     451. <
      1024    1   5   6  17     256.     167.     541. <
      1025    1  -2  11  17     378.     236.     853. <
      1026    1   2   9  17     368.    -784.     867. <
      1027    1 -12  10  17     221.     354.     208. <
      1028    1  -7  12  17     243.     -35.     604. <
      1029    1 -12   7  17     247.    -173.     597. <
      1030    1  -4  12  17     252.     194.     715. <
      1031    1   4   8  17     258.    -284.    1381. <
      1032    1  -6  13  17     369.     354.     201. <
      1033    1   6   7  17     371.     284.     354. <
      1034    2   0   0  18  957872.  823693.   57918. o
      1034    1   0   0  18  957872.  823693.   57918. o
      1035    2   1   1  18   45095.   45917.    2033. o
      1035    1  -1   2  18   45095.   45917.    2033. o
      1036    2   2  -1  18   45093.   46970.    1844. o
      1036    1   1   1  18   45093.   46970.    1844. o
      1037    2   0   3  18 3036800. 3107210.  108145. o
      1037    1  -3   3  18 3036800. 3107210.  108145. o
      1038    2   3   0  18 3067440. 3464750.  109404. o
      1038    1   0   3  18 3067440. 3464750.  109404. o
      1039    2   2   2  18  394361.  419695.   13656. o
      1039    1  -2   4  18  394361.  419695.   13656. o
      1040    2   4  -2  18  394354.  388919.   12073. o
      1040    1   2   2  18  394354.  388919.   12073. o
      1041    2   1   4  18   29990.   28441.    1080. o
      1041    1  -4   5  18   29990.   28441.    1080. o
      1042    2  -1   5  18   29982.   29931.    1358. o
      1042    1  -5   4  18   29982.   29931.    1358. o
      1043    2   4   1  18   29952.   34165.    1239. o
      1043    1  -1   5  18   29952.   34165.    1239. o
      1044    2   5  -1  18   29958.   33017.    1301. o
      1044    1   1   4  18   29958.   33017.    1301. o
      1045    2   0   6  18  539566.  513019.   16491. o
      1045    1  -6   6  18  539566.  513019.   16491. o
      1046    2   3   3  18 2204960. 2255690.   65116. o
      1046    1  -3   6  18 2204960. 2255690.   65116. o
      1047    2   6  -3  18 2204970. 2080720.   67826. o
      1047    1   3   3  18 2204970. 2080720.   67826. o
      1048    2   6   0  18  539557.  566208.   20917. o
      1048    1   0   6  18  539557.  566208.   20917. o
      1049    2   2   5  18   22575.   21603.     792. o
      1049    1  -5   7  18   22575.   21603.     792. o
      1050    2  -2   7  18   22570.   22389.    1035. o
      1050    1  -7   5  18   22570.   22389.    1035. o
      1051    2   5   2  18   22598.   22605.     911. o
      1051    1  -2   7  18   22598.   22605.     911. o
      1052    2   7  -2  18   22605.   22258.     891. o
      1052    1   2   5  18   22605.   22258.     891. o
      1053    2   1   7  18   17810.   17306.     890. o
      1053    1  -7   8  18   17810.   17306.     890. o
      1054    2  -1   8  18   17809.   17000.    1084. o
      1054    1  -8   7  18   17809.   17000.    1084. o
      1055    2   4   4  18  209083.  201778.    6663. o
      1055    1  -4   8  18  209083.  201778.    6663. o
      1056    2   8  -4  18  209084.  204473.    8020. o
      1056    1   4   4  18  209084.  204473.    8020. o
      1057    2   7   1  18   17802.   21842.    1174. o
      1057    1  -1   8  18   17802.   21842.    1174. o
      1058    2   8  -1  18   17802.   19827.    1084. o
      1058    1   1   7  18   17802.   19827.    1084. o
      1059    2   0   9  18 1084930. 1009580.   44461. o
      1059    1  -9   9  18 1084930. 1009580.   44461. o
      1060    2   3   6  18 1338030. 1170830.   50476. o
      1060    1  -6   9  18 1338030. 1170830.   50476. o
      1061    2  -3   9  18 1338030. 1316270.   48454. o
      1061    1  -9   6  18 1338030. 1316270.   48454. o
      1062    2   6   3  18 1329180. 1441320.   63172. o
      1062    1  -3   9  18 1329180. 1441320.   63172. o
      1063    2   9  -3  18 1329170. 1318430.   48372. o
      1063    1   3   6  18 1329170. 1318430.   48372. o
      1064    2   9   0  18 1092990. 1038880.   52577. o
      1064    1   0   9  18 1092990. 1038880.   52577. o
      1065    2   2   8  18  135311.  121788.    7777. o
      1065    1  -8  10  18  135311.  121788.    7777. o
      1066    2  -2  10  18  135311.  126052.    6045. o
      1066    1 -10   8  18  135311.  126052.    6045. o
      1067    2   5   5  18   14355.   14530.    1292. o
      1067    1  -5  10  18   14355.   14530.    1292. o
      1068    2  10  -5  18   14355.   15649.    1097. o
      1068    1   5   5  18   14355.   15649.    1097. o
      1069    2   8   2  18  135300.  149176.    8205. o
      1069    1  -2  10  18  135300.  149176.    8205. o
      1070    2  10  -2  18  135300.  140922.    9137. o
      1070    1   2   8  18  135300.  140922.    9137. o
      1071    2   1  10  18   10886.   10286.    1139. o
      1071    1 -10  11  18   10886.   10286.    1139. o
      1072    2  -1  11  18   10876.    9146.     840. o
      1072    1 -11  10  18   10876.    9146.     840. o
      1073    2   4   7  18   12901.   12412.    1208. o
      1073    1  -7  11  18   12901.   12412.    1208. o
      1074    2  -4  11  18   12913.   11315.     847. o
      1074    1 -11   7  18   12913.   11315.     847. o
      1075    2   7   4  18   12923.   15680.    1417. o
      1075    1  -4  11  18   12923.   15680.    1417. o
      1076    2  11  -4  18   12911.   10602.     882. o
      1076    1   4   7  18   12911.   10602.     882. o
      1077    2  10   1  18   10871.   17605.    3728. o
      1077    1  -1  11  18   10871.   17605.    3728. o
      1078    2  11  -1  18   10882.   14765.    6456. <
      1078    1   1  10  18   10882.   14765.    6456. <
      1079    2   3   9  18  769510.  793171.  100505. o
      1079    1  -9  12  18  769510.  793171.  100505. o
      1080    2  -3  12  18  769506.  801275.   72472. o
      1080    1 -12   9  18  769506.  801275.   72472. o
      1081    2   6   6  18  238227.  285903.   15739. o
      1081    1  -6  12  18  238227.  285903.   15739. o
      1082    2  12  -6  18  238227.  251677.   15103. o
      1082    1   6   6  18  238227.  251677.   15103. o
      1083    2   9   3  18  768005. 1053720.   99972. o
      1083    1  -3  12  18  768005. 1053720.   99972. o
      1084    2  12  -3  18  768012.  830905.   74743. o
      1084    1   3   9  18  768012.  830905.   74743. o
      1085    2   5   8  18   10241.    8646.    1458. o
      1085    1  -8  13  18   10241.    8646.    1458. o
      1086    2   8   5  18   10242.    8274.    1367. o
      1086    1  -5  13  18   10242.    8274.    1367. o
      1087    2  13  -5  18   10236.    9579.    1687. o
      1087    1   5   8  18   10236.    9579.    1687. o
      1088    1  -1   1  19   22344.   22653.    1103. o
      1089    1   0   2  19   23018.   25262.    1159. o
      1090    1  -2   3  19   20220.   19223.     907. o
      1091    1  -3   2  19   20227.   20639.     942. o
      1092    1  -4   4  19   16634.   15950.    1059. o
      1093    1  -1   4  19   17249.   19947.     836. o
      1094    1   1   3  19   17239.   19222.     927. o
      1095    1  -3   5  19   17184.   18297.     787. o
      1096    1  -5   3  19   17183.   16870.     850. o
      1097    1   0   5  19   15719.   18259.     912. o
      1098    1  -5   6  19   13870.   13435.     584. o
      1099    1  -6   5  19   13875.   13337.     717. o
      1100    1  -2   6  19   14513.   17028.     772. o
      1101    1   2   4  19   14524.   14523.     800. o
      1102    1  -7   7  19    9327.    8569.     528. o
      1103    1  -4   7  19   11158.   11118.     515. o
      1104    1  -7   4  19   11150.   10221.     626. o
      1105    1  -1   7  19   10839.   11220.     556. o
      1106    1   1   6  19   10826.   12228.     619. o
      1107    1  -6   8  19   11292.   11032.     605. o
      1108    1  -8   6  19   11291.   11109.     612. o
      1109    1  -3   8  19   11490.   11742.     653. o
      1110    1   3   5  19   11491.   11269.     619. o
      1111    1   0   8  19   10244.   10841.    1001. o
      1112    1  -8   9  19    8333.    6947.     597. o
      1113    1  -9   8  19    8336.    9462.     854. o
      1114    1  -5   9  19    9321.   10944.    1008. o
      1115    1  -9   5  19    9330.    9290.     611. o
      1116    1  -2   9  19    8165.    8184.     848. o
      1117    1   2   7  19    8178.    8448.    1000. o
      1118    1 -10  10  19    5231.    4916.     444. o
      1119    1  -7  10  19    6329.    6653.     861. o
      1120    1 -10   7  19    6323.    6257.     549. o
      1121    1  -4  10  19    7299.    8286.     986. o
      1122    1   4   6  19    7285.    6960.     896. o
      1123    1  -1  10  19    6179.    6847.    1132. o
      1124    1   1   9  19    6164.    5153.     542. o
      1125    1  -9  11  19    6570.    7153.     736. o
      1126    1 -11   9  19    6571.    6153.     618. o
      1127    1  -6  11  19    7216.    7737.     945. o
      1128    1 -11   6  19    7218.    6695.     861. o
      1129    1  -3  11  19    7068.   10710.    1653. o
      1130    1   3   8  19    7069.    5994.    1153. o
      1131    1  -8  12  19    6041.    7333.    1611. o
      1132    1 -12   8  19    6048.    4673.    1319. o
      1133    1  -5  12  19    5894.    7520.    1146. o
      1134    1   5   7  19    5907.    5652.     826. o
      1135    1   0   1  20   10327.   10749.     744. o
      1136    1  -2   2  20   11852.   11629.     668. o
      1137    1  -1   3  20   10068.   10830.     612. o
      1138    1   1   2  20   10072.   11226.     702. o
      1139    1  -3   4  20    7817.    6791.     507. o
      1140    1  -4   3  20    7815.    8139.     514. o
      1141    1   0   4  20    7588.    8242.     549. o
      1142    1  -5   5  20    8796.    7972.     591. o
      1143    1  -2   5  20    8516.    8862.     494. o
      1144    1   2   3  20    8513.    8946.     709. o
      1145    1  -4   6  20    7098.    7295.     479. o
      1146    1  -6   4  20    7099.    6121.     632. o
      1147    1  -1   6  20    7344.    7386.     466. o
      1148    1   1   5  20    7347.    7726.     577. o
      1149    1  -6   7  20    4527.    4465.     396. o
      1150    1  -7   6  20    4529.    4284.     375. o
      1151    1  -3   7  20    5038.    5597.     396. o
      1152    1   3   4  20    5039.    4549.     500. o
      1153    1   0   7  20    3416.    3353.     292. o
      1154    1  -8   8  20    5828.    5514.     493. o
      1155    1  -5   8  20    6317.    7098.     431. o
      1156    1  -8   5  20    6312.    6515.     465. o
      1157    1  -2   8  20    6330.    6334.     729. o
      1158    1   2   6  20    6323.    6258.     396. o
      1159    1  -7   9  20    4102.    2978.     375. o
      1160    1  -9   7  20    4101.    3811.     465. o
      1161    1  -4   9  20    4178.    4582.     722. o
      1162    1   4   5  20    4181.    3874.     319. o
      1163    1  -1   9  20    4645.    5117.     660. o
      1164    1   1   8  20    4652.    4416.     687. o
      1165    1  -9  10  20    2638.    1805.     527. o
      1166    1 -10   9  20    2642.    2499.     472. o
      1167    1  -6  10  20    3076.    3949.     750. o
      1168    1 -10   6  20    3080.    2332.     500. o
      1169    1  -3  10  20    2754.    3026.     722. o
      1170    1   3   7  20    2758.    2637.     861. o
      1171    1   0  10  20    2094.    3407.    1117. o
      1172    1  -8  11  20    3923.    4026.     743. o
      1173    1 -11   8  20    3919.    4262.     486. o
      1174    1  -5  11  20    4739.    5506.     868. o
      1175    1   5   6  20    4732.    4277.     965. o
      1176    1  -2  11  20    3356.    4630.    2138. <
      1177    1   2   9  20    3348.    3124.    1124. <
      1178    1 -12  10  20    2182.    2429.     569. o
      1179    1  -7  12  20    2719.    2235.     770. <
      1180    1 -12   7  20    2721.    3234.     812. o
      1181    1  -4  12  20    3078.    2360.     632. o
      1182    1   4   8  20    3083.    2471.     757. o
      1183    2   0   0  21    1747.    2373.     569. o
      1183    1   0   0  21    1747.    2373.     569. o
      1184    2   1   1  21    2707.    3810.     382. o
      1184    1  -1   2  21    2707.    3810.     382. o
      1185    2   2  -1  21    2707.    2554.     389. o
      1185    1   1   1  21    2707.    2554.     389. o
      1186    2   0   3  21    2338.    1985.     347. o
      1186    1  -3   3  21    2338.    1985.     347. o
      1187    2   3   0  21    2338.    3060.     444. o
      1187    1   0   3  21    2338.    3060.     444. o
      1188    2   2   2  21    1571.    2776.     368. o
      1188    1  -2   4  21    1571.    2776.     368. o
      1189    2   4  -2  21    1571.    2297.     291. o
      1189    1   2   2  21    1571.    2297.     291. o
      1190    2   1   4  21    1848.    1582.     250. o
      1190    1  -4   5  21    1848.    1582.     250. o
      1191    2  -1   5  21    1861.    2033.     333. o
      1191    1  -5   4  21    1861.    2033.     333. o
      1192    2   4   1  21    1861.    2255.     284. o
      1192    1  -1   5  21    1861.    2255.     284. o
      1193    2   5  -1  21    1848.    2026.     333. o
      1193    1   1   4  21    1848.    2026.     333. o
      1194    2   0   6  21    1054.    1145.     250. o
      1194    1  -6   6  21    1054.    1145.     250. o
      1195    2   3   3  21    1658.    1901.     271. o
      1195    1  -3   6  21    1658.    1901.     271. o
      1196    2   6  -3  21    1658.    1700.     541. o
      1196    1   3   3  21    1658.    1700.     541. o
      1197    2   6   0  21    1054.    1700.     305. o
      1197    1   0   6  21    1054.    1700.     305. o
      1198    2   2   5  21    1689.    1797.     271. o
      1198    1  -5   7  21    1689.    1797.     271. o
      1199    2  -2   7  21    1677.    1492.     264. o
      1199    1  -7   5  21    1677.    1492.     264. o
      1200    2   5   2  21    1677.    1853.     264. o
      1200    1  -2   7  21    1677.    1853.     264. o
      1201    2   7  -2  21    1689.    1089.     361. o
      1201    1   2   5  21    1689.    1089.     361. o
      1202    2   1   7  21    1801.    1985.     479. o
      1202    1  -7   8  21    1801.    1985.     479. o
      1203    2  -1   8  21    1781.    1013.     271. o
      1203    1  -8   7  21    1781.    1013.     271. o
      1204    2   4   4  21    1163.    1249.     284. o
      1204    1  -4   8  21    1163.    1249.     284. o
      1205    2   8  -4  21    1163.     513.     333. <
      1205    1   4   4  21    1163.     513.     333. <
      1206    2   7   1  21    1781.    1700.     409. o
      1206    1  -1   8  21    1781.    1700.     409. o
      1207    2   8  -1  21    1801.    2061.     284. o
      1207    1   1   7  21    1801.    2061.     284. o
      1208    2   0   9  21     795.     604.     326. <
      1208    1  -9   9  21     795.     604.     326. <
      1209    2   3   6  21    1077.     576.     513. <
      1209    1  -6   9  21    1077.     576.     513. <
      1210    2  -3   9  21    1106.    1374.     284. o
      1210    1  -9   6  21    1106.    1374.     284. o
      1211    2   6   3  21    1106.    1131.     555. <
      1211    1  -3   9  21    1106.    1131.     555. <
      1212    2   9  -3  21    1077.     951.     319. <
      1212    1   3   6  21    1077.     951.     319. <
      1213    2   9   0  21     795.     701.     402. <
      1213    1   0   9  21     795.     701.     402. <
      1214    2   2   8  21    1022.     735.     486. <
      1214    1  -8  10  21    1022.     735.     486. <
      1215    2  -2  10  21    1022.     652.     368. <
      1215    1 -10   8  21    1022.     652.     368. <
      1216    2   5   5  21    1043.    1658.     604. <
      1216    1  -5  10  21    1043.    1658.     604. <
      1217    2  10  -5  21    1043.     895.     437. <
      1217    1   5   5  21    1043.     895.     437. <
      1218    2   8   2  21    1022.    1179.     833. <
      1218    1  -2  10  21    1022.    1179.     833. <
      1219    2  10  -2  21    1022.     347.    1068. <
      1219    1   2   8  21    1022.     347.    1068. <
      1220    2   1  10  21    1059.    1235.     472. <
      1220    1 -10  11  21    1059.    1235.     472. <
      1221    2  -1  11  21    1095.     486.     298. <
      1221    1 -11  10  21    1095.     486.     298. <
      1222    2   4   7  21    1185.    1006.     493. <
      1222    1  -7  11  21    1185.    1006.     493. <
      1223    2  -4  11  21    1162.    1180.     416. <
      1223    1 -11   7  21    1162.    1180.     416. <
      1224    2   7   4  21    1162.     957.     527. <
      1224    1  -4  11  21    1162.     957.     527. <
      1225    2  11  -4  21    1185.    1186.     638. <
      1225    1   4   7  21    1185.    1186.     638. <
      1226    2  -3  12  21     701.     555.    1263. <
      1226    1 -12   9  21     701.     555.    1263. <
      1227    2   6   6  21     505.    1096.     298. o
      1227    1  -6  12  21     505.    1096.     298. o
      1228    2  12  -6  21     505.    1485.     548. <
      1228    1   6   6  21     505.    1485.     548. <
      1229    2  12  -3  21     722.    1228.     534. <
      1229    1   3   9  21     722.    1228.     534. <
      1230    1  -1   1  22    6792.    7241.     612. o
      1231    1   0   2  22    7741.    8153.     556. o
      1232    1  -2   3  22    6301.    6316.     500. o
      1233    1  -3   2  22    6310.    6211.     417. o
      1234    1  -4   4  22    5013.    4209.     514. o
      1235    1  -1   4  22    5359.    5584.     451. o
      1236    1   1   3  22    5341.    4806.     556. o
      1237    1  -3   5  22    6313.    5794.     556. o
      1238    1  -5   3  22    6321.    5286.     597. o
      1239    1   0   5  22    5433.    6042.     514. o
      1240    1  -5   6  22    4733.    4618.     368. o
      1241    1  -6   5  22    4723.    5006.     542. o
      1242    1  -2   6  22    4838.    5750.     458. o
      1243    1   2   4  22    4845.    4771.     410. o
      1244    1  -7   7  22    2808.    2415.     375. o
      1245    1  -4   7  22    2971.    2922.     298. o
      1246    1  -7   4  22    2970.    3110.     333. o
      1247    1  -1   7  22    3402.    3464.     479. o
      1248    1   1   6  22    3405.    3769.     410. o
      1249    1  -6   8  22    4419.    5568.     625. o
      1250    1  -8   6  22    4422.    3562.     444. o
      1251    1  -3   8  22    4564.    5228.     555. o
      1252    1   3   5  22    4551.    5200.     424. o
      1253    1   0   8  22    4159.    4790.     930. o
      1254    1  -8   9  22    2945.    2499.     465. o
      1255    1  -9   8  22    2954.    2603.     528. o
      1256    1  -5   9  22    3516.    4581.     826. o
      1257    1  -9   5  22    3530.    3478.     354. o
      1258    1  -2   9  22    2432.    2894.     666. o
      1259    1   2   7  22    2445.    2124.     319. o
      1260    1 -10  10  22    1387.     999.     486. <
      1261    1  -7  10  22    1813.    1895.     569. o
      1262    1 -10   7  22    1794.    1485.     298. o
      1263    1  -4  10  22    2164.    3290.     812. o
      1264    1   4   6  22    2151.    2151.     472. o
      1265    1  -1  10  22    2360.    2297.     930. <
      1266    1   1   9  22    2330.    2179.     770. <
      1267    1  -9  11  22    2931.    2089.    1069. <
      1268    1 -11   9  22    2941.    3033.     652. o
      1269    1  -6  11  22    2842.    3248.     618. o
      1270    1 -11   6  22    2854.    3144.     472. o
      1271    1  -3  11  22    3354.    4838.    1242. o
      1272    1   3   8  22    3373.    4553.     722. o
      1273    1 -12   8  22    2153.    4497.    2061. <
      1274    1  -5  12  22    1853.    2269.     486. o
      1275    1   0   1  23    4628.    5126.     493. o
      1276    1  -2   2  23    4884.    4528.     410. o
      1277    1  -1   3  23    4297.    4646.     417. o
      1278    1   1   2  23    4303.    4403.     465. o
      1279    1  -3   4  23    3723.    3805.     437. o
      1280    1  -4   3  23    3719.    3499.     437. o
      1281    1   0   4  23    3558.    3763.     465. o
      1282    1  -5   5  23    3524.    2992.     507. o
      1283    1  -2   5  23    3947.    4332.     437. o
      1284    1   2   3  23    3943.    3374.     493. o
      1285    1  -4   6  23    3279.    3054.     361. o
      1286    1  -6   4  23    3284.    3408.     437. o
      1287    1  -1   6  23    3200.    2895.     403. o
      1288    1   1   5  23    3206.    3103.     465. o
      1289    1  -6   7  23    2435.    2332.     409. o
      1290    1  -7   6  23    2435.    2054.     409. o
      1291    1  -3   7  23    2388.    2332.     396. o
      1292    1   3   4  23    2389.    1943.     465. o
      1293    1   0   7  23    2149.    1811.     312. o
      1294    1  -8   8  23    2487.    1804.     396. o
      1295    1  -5   8  23    2830.    2506.     493. o
      1296    1  -8   5  23    2821.    2860.     583. o
      1297    1  -2   8  23    2802.    2610.     396. o
      1298    1   2   6  23    2793.    3207.     659. o
      1299    1  -7   9  23    1859.    2255.     784. <
      1300    1  -9   7  23    1864.    1346.     409. o
      1301    1  -4   9  23    2420.    2117.     472. o
      1302    1   4   5  23    2430.    3019.     715. o
      1303    1  -1   9  23    2203.    1943.     548. o
      1304    1   1   8  23    2215.    3546.    1020. o
      1305    1  -9  10  23    1433.    1270.     625. <
      1306    1 -10   9  23    1429.    1180.     583. <
      1307    1  -6  10  23    1581.    3442.     840. o
      1308    1 -10   6  23    1581.    1811.     368. o
      1309    1  -3  10  23    1380.    1860.     611. o
      1310    1   3   7  23    1379.     951.     826. <
      1311    1   0  10  23    1081.    1207.     576. <
      1312    1  -8  11  23    1838.    3685.    1214. o
      1313    1 -11   8  23    1836.    1298.    1124. <
      1314    1  -5  11  23    1867.    2221.     645. o
      1315    1   5   6  23    1859.    1554.     527. <
      1316    1   2   9  23    1957.    2075.     472. o
      1317    1  -7  12  23    1429.    2047.     430. o
      1318    2   0   0  24 1571310. 1582800.   97887. o
      1318    1   0   0  24 1571310. 1582800.   97887. o
      1319    2   1   1  24  767786.  789811.   27009. o
      1319    1  -1   2  24  767786.  789811.   27009. o
      1320    2   2  -1  24  767784.  704866.   26813. o
      1320    1   1   1  24  767784.  704866.   26813. o
      1321    2   0   3  24  223097.  222759.    7240. o
      1321    1  -3   3  24  223097.  222759.    7240. o
      1322    2   3   0  24  222390.  249468.    9606. o
      1322    1   0   3  24  222390.  249468.    9606. o
      1323    2   2   2  24   21868.   23974.    1335. o
      1323    1  -2   4  24   21868.   23974.    1335. o
      1324    2   4  -2  24   21869.   17196.    1071. o
      1324    1   2   2  24   21869.   17196.    1071. o
      1325    2   1   4  24  585025.  541035.   20346. o
      1325    1  -4   5  24  585025.  541035.   20346. o
      1326    2  -1   5  24  585032.  517296.   24845. o
      1326    1  -5   4  24  585032.  517296.   24845. o
      1327    2   4   1  24  582654.  575002.   20066. o
      1327    1  -1   5  24  582654.  575002.   20066. o
      1328    2   5  -1  24  582640.  569121.   25636. o
      1328    1   1   4  24  582640.  569121.   25636. o
      1329    2   0   6  24  915124.  856344.   35410. o
      1329    1  -6   6  24  915124.  856344.   35410. o
      1330    2   3   3  24  172611.  187038.    7683. o
      1330    1  -3   6  24  172611.  187038.    7683. o
      1331    2   6  -3  24  172611.  189533.   11108. o
      1331    1   3   3  24  172611.  189533.   11108. o
      1332    2   6   0  24  914983.  938676.   38985. o
      1332    1   0   6  24  914983.  938676.   38985. o
      1333    2   2   5  24  460525.  448421.   17206. o
      1333    1  -5   7  24  460525.  448421.   17206. o
      1334    2  -2   7  24  460534.  438137.   23580. o
      1334    1  -7   5  24  460534.  438137.   23580. o
      1335    2   5   2  24  463210.  487075.   20208. o
      1335    1  -2   7  24  463210.  487075.   20208. o
      1336    2   7  -2  24  463206.  456653.   20410. o
      1336    1   2   5  24  463206.  456653.   20410. o
      1337    2   1   7  24  376726.  347360.   15566. o
      1337    1  -7   8  24  376726.  347360.   15566. o
      1338    2  -1   8  24  376722.  338599.   18035. o
      1338    1  -8   7  24  376722.  338599.   18035. o
      1339    2   4   4  24   15596.   16471.    1264. o
      1339    1  -4   8  24   15596.   16471.    1264. o
      1340    2   8  -4  24   15596.   16047.     917. o
      1340    1   4   4  24   15596.   16047.     917. o
      1341    2   7   1  24  375855.  397882.   19257. o
      1341    1  -1   8  24  375855.  397882.   19257. o
      1342    2   8  -1  24  375856.  344259.   17629. o
      1342    1   1   7  24  375856.  344259.   17629. o
      1343    2   0   9  24   95784.   92880.    4913. o
      1343    1  -9   9  24   95784.   92880.    4913. o
      1344    2   3   6  24  113813.  124729.    7104. o
      1344    1  -6   9  24  113813.  124729.    7104. o
      1345    2  -3   9  24  113811.  104864.    4734. o
      1345    1  -9   6  24  113811.  104864.    4734. o
      1346    2   6   3  24  114082.  114885.    7850. o
      1346    1  -3   9  24  114082.  114885.    7850. o
      1347    2   9  -3  24  114084.  122455.    6063. o
      1347    1   3   6  24  114084.  122455.    6063. o
      1348    2   9   0  24   95500.  100978.    5415. o
      1348    1   0   9  24   95500.  100978.    5415. o
      1349    2   2   8  24   11047.    9554.    1201. o
      1349    1  -8  10  24   11047.    9554.    1201. o
      1350    2  -2  10  24   11047.    9214.     882. o
      1350    1 -10   8  24   11047.    9214.     882. o
      1351    2   5   5  24  314122.  349347.   17887. o
      1351    1  -5  10  24  314122.  349347.   17887. o
      1352    2  10  -5  24  314124.  311585.   16210. o
      1352    1   5   5  24  314124.  311585.   16210. o
      1353    2   8   2  24   11047.   12845.    1659. o
      1353    1  -2  10  24   11047.   12845.    1659. o
      1354    2  10  -2  24   11047.   13901.    1909. o
      1354    1   2   8  24   11047.   13901.    1909. o
      1355    2   4   7  24  265314.  258348.   17931. o
      1355    1  -7  11  24  265314.  258348.   17931. o
      1356    2  -4  11  24  265289.  287810.   26886. o
      1356    1 -11   7  24  265289.  287810.   26886. o
      1357    2   7   4  24  266466.  277922.   20529. o
      1357    1  -4  11  24  266466.  277922.   20529. o
      1358    2  11  -4  24  266488.  238033.   30588. o
      1358    1   4   7  24  266488.  238033.   30588. o
      1359    1  -1   1  25      18.     104.     375. <
      1360    1   0   2  25      23.     -42.     361. <
      1361    1  -2   3  25      45.    -139.     264. <
      1362    1  -3   2  25      56.      14.     305. <
      1363    1  -4   4  25     105.      69.     423. <
      1364    1  -1   4  25     137.     305.     312. <
      1365    1   1   3  25     121.     375.     284. <
      1366    1  -3   5  25       2.    -187.     333. <
      1367    1  -5   3  25       0.    -402.     465. <
      1368    1   0   5  25       3.     291.     312. <
      1369    1  -5   6  25       2.    -146.     264. <
      1370    1  -6   5  25       4.    -118.     458. <
      1371    1  -2   6  25     139.     -90.     347. <
      1372    1   2   4  25     153.    -326.     520. <
      1373    1  -7   7  25      76.    -382.     423. <
      1374    1  -4   7  25      64.     104.     333. <
      1375    1  -7   4  25      59.    -229.     569. <
      1376    1  -1   7  25     112.     173.     354. <
      1377    1   1   6  25     100.     506.     500. <
      1378    1  -6   8  25      12.    -111.     576. <
      1379    1  -8   6  25       9.     -49.     305. <
      1380    1  -3   8  25      43.    -271.     382. <
      1381    1   3   5  25      35.     243.     395. <
      1382    1   0   8  25       1.     -28.     472. <
      1383    1  -8   9  25     117.     257.     500. <
      1384    1  -9   8  25     133.    -500.     493. <
      1385    1  -5   9  25     147.     722.     722. <
      1386    1  -9   5  25     165.    -111.     472. <
      1387    1  -2   9  25     240.    -111.     409. <
      1388    1   2   7  25     262.       0.     347. <
      1389    1  -7  10  25     255.    -160.     604. <
      1390    1 -10   7  25     236.     146.     638. <
      1391    1  -4  10  25     279.     513.     534. <
      1392    1   4   6  25     261.       0.     146. <
      1393    1  -1  10  25     504.     153.     250. <
      1394    1   1   9  25     474.    -139.     375. <
      1395    1  -6  11  25      24.     326.     215. <
      1396    1 -11   6  25      30.    -923.    2109. <
      1397    1   3   8  25      26.     146.     333. <
      1398    1   0   1  26       9.    -139.     347. <
      1399    1  -2   2  26       8.     111.     305. <
      1400    1  -1   3  26      40.    -215.     312. <
      1401    1   1   2  26      44.    -222.     382. <
      1402    1  -3   4  26      27.     659.     423. <
      1403    1  -4   3  26      23.    -354.     319. <
      1404    1   0   4  26      40.     167.     444. <
      1405    1  -5   5  26      66.      83.     500. <
      1406    1  -2   5  26     104.      35.     257. <
      1407    1   2   3  26     102.       0.     569. <
      1408    1  -4   6  26       6.    -146.     354. <
      1409    1  -6   4  26       7.    -167.     513. <
      1410    1  -1   6  26      27.      28.     333. <
      1411    1   1   5  26      26.    -437.     479. <
      1412    1  -6   7  26      45.    -250.     319. <
      1413    1  -7   6  26      50.     291.     451. <
      1414    1  -3   7  26      72.     382.     444. <
      1415    1   3   4  26      78.      69.     416. <
      1416    1   0   7  26      11.    -347.     666. <
      1417    1  -8   8  26      60.     -83.     444. <
      1418    1  -5   8  26     261.     791.     666. <
      1419    1  -8   5  26     252.     194.     305. <
      1420    1  -2   8  26     102.    -271.     416. <
      1421    1   2   6  26      95.     215.     583. <
      1422    1  -7   9  26       9.     -56.     860. <
      1423    1  -9   7  26      11.    -326.     527. <
      1424    1  -4   9  26      91.     271.     395. <
      1425    1   4   5  26      97.    -208.     687. <
      1426    1  -1   9  26     300.     368.     624. <
      1427    1   1   8  26     313.     278.     215. <
      1428    1 -10   9  26      13.    -562.    1367. <
      1429    1  -6  10  26      71.     333.     395. <
      1430    1 -10   6  26      74.    -395.     520. <
      1431    1  -3  10  26      98.      35.     160. <
      1432    1   3   7  26      92.    -305.     694. <
      1433    1   0  10  26     101.     132.     395. <
      1434    1 -11   8  26     144.    1346.    1658. <
      1435    1  -5  11  26      69.     208.     222. <
      1436    2   0   0  27  157326.  143002.   10298. o
      1436    1   0   0  27  157326.  143002.   10298. o
      1437    2   1   1  27   83669.   92728.    3868. o
      1437    1  -1   2  27   83669.   92728.    3868. o
      1438    2   2  -1  27   83669.   77667.    3931. o
      1438    1   1   1  27   83669.   77667.    3931. o
      1439    2   0   3  27   77914.   73488.    3439. o
      1439    1  -3   3  27   77914.   73488.    3439. o
      1440    2   3   0  27   77887.   78542.    3494. o
      1440    1   0   3  27   77887.   78542.    3494. o
      1441    2   2   2  27  131584.  137334.    6559. o
      1441    1  -2   4  27  131584.  137334.    6559. o
      1442    2   4  -2  27  131585.  128100.    5892. o
      1442    1   2   2  27  131585.  128100.    5892. o
      1443    2   1   4  27   66367.   64514.    3468. o
      1443    1  -4   5  27   66367.   64514.    3468. o
      1444    2  -1   5  27   66367.   50831.    3300. o
      1444    1  -5   4  27   66367.   50831.    3300. o
      1445    2   4   1  27   66384.   70840.    3015. o
      1445    1  -1   5  27   66384.   70840.    3015. o
      1446    2   5  -1  27   66383.   74141.    3783. o
      1446    1   1   4  27   66383.   74141.    3783. o
      1447    2   0   6  27   98791.   82075.    4344. o
      1447    1  -6   6  27   98791.   82075.    4344. o
      1448    2   3   3  27   61967.   62730.    2992. o
      1448    1  -3   6  27   61967.   62730.    2992. o
      1449    2   6  -3  27   61967.   60993.    3208. o
      1449    1   3   3  27   61967.   60993.    3208. o
      1450    2   6   0  27   98788.  107350.    6365. o
      1450    1   0   6  27   98788.  107350.    6365. o
      1451    2   2   5  27   53976.   50336.    2739. o
      1451    1  -5   7  27   53976.   50336.    2739. o
      1452    2  -2   7  27   53978.   48831.    3297. o
      1452    1  -7   5  27   53978.   48831.    3297. o
      1453    2   5   2  27   53956.   60222.    3470. o
      1453    1  -2   7  27   53956.   60222.    3470. o
      1454    2   7  -2  27   53954.   54893.    3344. o
      1454    1   2   5  27   53954.   54893.    3344. o
      1455    2   1   7  27   44655.   40180.    2868. o
      1455    1  -7   8  27   44655.   40180.    2868. o
      1456    2  -1   8  27   44658.   37960.    2485. o
      1456    1  -8   7  27   44658.   37960.    2485. o
      1457    2   4   4  27   86707.   78821.    4457. o
      1457    1  -4   8  27   86707.   78821.    4457. o
      1458    2   8  -4  27   86707.   81405.    4003. o
      1458    1   4   4  27   86707.   81405.    4003. o
      1459    2   7   1  27   44667.   51391.    3154. o
      1459    1  -1   8  27   44667.   51391.    3154. o
      1460    2   8  -1  27   44664.   46134.    2938. o
      1460    1   1   7  27   44664.   46134.    2938. o
      1461    2   0   9  27   36107.   13770.    4690. <
      1461    1  -9   9  27   36107.   13770.    4690. <
      1462    2   3   6  27   42518.   46817.    3201. o
      1462    1  -6   9  27   42518.   46817.    3201. o
      1463    2  -3   9  27   42516.   40373.    2505. o
      1463    1  -9   6  27   42516.   40373.    2505. o
      1464    2   6   3  27   42527.   40864.    2541. o
      1464    1  -3   9  27   42527.   40864.    2541. o
      1465    2   9  -3  27   42529.   47129.    2708. o
      1465    1   3   6  27   42529.   47129.    2708. o
      1466    2   9   0  27   36091.   35186.    4994. o
      1466    1   0   9  27   36091.   35186.    4994. o
      1467    2   2   8  27   62168.   57401.    7667. o
      1467    1  -8  10  27   62168.   57401.    7667. o
      1468    2  -2  10  27   62168.   51204.    4747. o
      1468    1 -10   8  27   62168.   51204.    4747. o
      1469    2   5   5  27   38462.   40948.    2811. o
      1469    1  -5  10  27   38462.   40948.    2811. o
      1470    2  10  -5  27   38462.   35507.    3389. o
      1470    1   5   5  27   38462.   35507.    3389. o
      1471    2   8   2  27   62170.   58539.    5409. o
      1471    1  -2  10  27   62170.   58539.    5409. o
      1472    2  10  -2  27   62171.   60707.    8183. o
      1472    1   2   8  27   62171.   60707.    8183. o
      1473    2   7   4  27   32876.   35194.    4910. o
      1473    1  -4  11  27   32876.   35194.    4910. o
      1474    1  -1   1  28   29490.   28621.    1500. o
      1475    1   0   2  28   27873.   28288.    1597. o
      1476    1  -2   3  28   26053.   25961.    1338. o
      1477    1  -3   2  28   26057.   25857.    1757. o
      1478    1  -4   4  28   26304.   23747.    1603. o
      1479    1  -1   4  28   25773.   29678.    1617. o
      1480    1   1   3  28   25767.   30611.    1903. o
      1481    1  -3   5  28   22039.   21924.    1274. o
      1482    1  -5   3  28   22039.   20002.    1525. o
      1483    1   0   5  28   19096.   21757.    1441. o
      1484    1  -5   6  28   19038.   17371.    1475. o
      1485    1  -6   5  28   19042.   18213.    1796. o
      1486    1  -2   6  28   21620.   23743.    1532. o
      1487    1   2   4  28   21629.   25289.    1755. o
      1488    1  -7   7  28   19199.   16624.    1280. o
      1489    1  -4   7  28   20032.   19614.    1615. o
      1490    1  -7   4  28   20024.   21612.    1643. o
      1491    1  -1   7  28   19321.   19889.    1517. o
      1492    1   1   6  28   19306.   21824.    1775. o
      1493    1  -6   8  28   15191.   14618.    1676. o
      1494    1  -8   6  28   15193.   15014.    1433. o
      1495    1  -3   8  28   14952.   17538.    1293. o
      1496    1   3   5  28   14957.   15299.    1426. o
      1497    1   0   8  28   12844.   14619.    1161. o
      1498    1  -8   9  28   12029.    7395.    1738. o
      1499    1  -9   8  28   12028.    8792.    1334. o
      1500    1  -5   9  28   15013.   16362.    1585. o
      1501    1  -9   5  28   15020.   16306.    1092. o
      1502    1  -2   9  28   13926.   15344.    1189. o
      1503    1   2   7  28   13940.   14086.    1244. o
      1504    1  -7  10  28   14252.   15776.    2426. o
      1505    1 -10   7  28   14244.   17270.    2635. o
      1506    1  -4  10  28   14856.   14526.    1349. o
      1507    1   0   1  29   10876.   10289.     890. o
      1508    1  -2   2  29   10333.   10322.     827. o
      1509    1  -1   3  29    9782.    9431.     737. o
      1510    1   1   2  29    9786.   10161.     903. o
      1511    1  -3   4  29    9475.    9868.     778. o
      1512    1  -4   3  29    9472.    8374.     910. o
      1513    1   0   4  29    9502.   11056.    1028. o
      1514    1  -5   5  29    7404.    7071.     924. o
      1515    1  -2   5  29    8391.    8928.     743. o
      1516    1   2   3  29    8385.    7649.     973. o
      1517    1  -4   6  29    7995.    9621.     903. o
      1518    1  -6   4  29    8001.    8211.    1118. o
      1519    1  -1   6  29    7316.    7425.     750. o
      1520    1   1   5  29    7325.    7481.     729. o
      1521    1  -6   7  29    7013.    6577.     701. o
      1522    1  -7   6  29    7009.    6167.     868. o
      1523    1  -3   7  29    7376.    7960.     965. o
      1524    1   3   4  29    7375.    6328.     847. o
      1525    1   0   7  29    7028.    8272.    1097. o
      1526    1  -8   8  29    5041.    1673.    1354. <
      1527    1  -5   8  29    5762.    7020.    1139. o
      1528    1  -8   5  29    5756.    5437.     611. o
      1529    1  -2   8  29    5868.    5694.     729. o
      1530    1   2   6  29    5858.    5548.     951. o
      1531    1  -7   9  29    5197.    4853.    1166. o
      1532    1  -9   7  29    5203.    6284.    1069. o
      1533    1  -4   9  29    5671.    5534.     764. o
      1534    1   4   5  29    5681.    5437.     604. o
      1535    1  -1   9  29    4725.    5436.    1180. o
      1536    1   1   8  29    4736.    5679.     847. o
      1537    1  -6  10  29    5372.    4138.     923. o
      1538    1 -10   6  29    5371.    6304.    3006. <
      1539    1  -3  10  29    5222.    4978.    1118. o
      1540    2   0   0  30  142069.  125127.   10647. o
      1540    1   0   0  30  142069.  125127.   10647. o
      1541    2   1   1  30   33999.   37411.    1942. o
      1541    1  -1   2  30   33999.   37411.    1942. o
      1542    2   2  -1  30   33998.   35184.    1941. o
      1542    1   1   1  30   33998.   35184.    1941. o
      1543    2   0   3  30  860502.  867654.   37342. o
      1543    1  -3   3  30  860502.  867654.   37342. o
      1544    2   3   0  30  864801.  929365.   39628. o
      1544    1   0   3  30  864801.  929365.   39628. o
      1545    2   2   2  30  536489.  560991.   23995. o
      1545    1  -2   4  30  536489.  560991.   23995. o
      1546    2   4  -2  30  536486.  535071.   22543. o
      1546    1   2   2  30  536486.  535071.   22543. o
      1547    2   1   4  30   28037.   27651.    1717. o
      1547    1  -4   5  30   28037.   27651.    1717. o
      1548    2  -1   5  30   28026.   25927.    1772. o
      1548    1  -5   4  30   28026.   25927.    1772. o
      1549    2   4   1  30   28050.   33156.    1899. o
      1549    1  -1   5  30   28050.   33156.    1899. o
      1550    2   5  -1  30   28059.   30046.    2024. o
      1550    1   1   4  30   28059.   30046.    2024. o
      1551    2   0   6  30   93532.   76524.    4466. o
      1551    1  -6   6  30   93532.   76524.    4466. o
      1552    2   3   3  30  701591.  659938.   26930. o
      1552    1  -3   6  30  701591.  659938.   26930. o
      1553    2   6  -3  30  701591.  686611.   36766. o
      1553    1   3   3  30  701591.  686611.   36766. o
      1554    2   6   0  30   93532.  107115.    5857. o
      1554    1   0   6  30   93532.  107115.    5857. o
      1555    2   2   5  30   24324.   24476.    1718. o
      1555    1  -5   7  30   24324.   24476.    1718. o
      1556    2  -2   7  30   24313.   27259.    2441. o
      1556    1  -7   5  30   24313.   27259.    2441. o
      1557    2   5   2  30   24280.   25479.    1827. o
      1557    1  -2   7  30   24280.   25479.    1827. o
      1558    2   7  -2  30   24292.   27341.    2021. o
      1558    1   2   5  30   24292.   27341.    2021. o
      1559    2   1   7  30   20114.   13657.    1514. o
      1559    1  -7   8  30   20114.   13657.    1514. o
      1560    2  -1   8  30   20112.   15247.    1521. o
      1560    1  -8   7  30   20112.   15247.    1521. o
      1561    2   4   4  30  367424.  410321.   22238. o
      1561    1  -4   8  30  367424.  410321.   22238. o
      1562    2   8  -4  30  367426.  355166.   17615. o
      1562    1   4   4  30  367426.  355166.   17615. o
      1563    2   7   1  30   20123.   21768.    1633. o
      1563    1  -1   8  30   20123.   21768.    1633. o
      1564    2   8  -1  30   20125.   20225.    1918. o
      1564    1   1   7  30   20125.   20225.    1918. o
      1565    2   3   6  30  493931.  493841.   44600. o
      1565    1  -6   9  30  493931.  493841.   44600. o
      1566    2  -3   9  30  493937.  470066.   28322. o
      1566    1  -9   6  30  493937.  470066.   28322. o
      1567    2   6   3  30  491346.  517744.   38251. o
      1567    1  -3   9  30  491346.  517744.   38251. o
      1568    1  -1   1  31    4109.    4117.     521. o
      1569    1   0   2  31    3187.    2964.     486. o
      1570    1  -2   3  31    3703.    3929.     576. o
      1571    1  -3   2  31    3707.    4373.     611. o
      1572    1  -4   4  31    3272.    3950.     673. o
      1573    1  -1   4  31    3700.    4998.     729. o
      1574    1   1   3  31    3697.    3575.     583. o
      1575    1  -3   5  31    2951.    3720.     534. o
      1576    1  -5   3  31    2942.    2485.     555. o
      1577    1   0   5  31    2738.    3283.     569. o
      1578    1  -5   6  31    2836.    3498.     659. o
      1579    1  -6   5  31    2861.    2832.     639. o
      1580    1  -2   6  31    2681.    3109.     465. o
      1581    1   2   4  31    2699.    3914.     881. o
      1582    1  -7   7  31    2813.    3061.     645. o
      1583    1  -4   7  31    3282.    4331.     736. o
      1584    1  -7   4  31    3261.    3464.     729. o
      1585    1  -1   7  31    3040.    3339.     750. o
      1586    1   1   6  31    3009.    2998.     632. o
      1587    1  -6   8  31    1752.    2290.     701. o
      1588    1  -8   6  31    1746.    2117.     965. <
      1589    1  -3   8  31    2032.    2061.     645. o
      1590    1   3   5  31    2044.    2984.     701. o
      1591    1   0   8  31    1414.    1228.     555. <
      1592    1  -5   9  31    2072.    2408.     527. o
      1593    1  -9   5  31    2086.    2228.     770. <
      1594    1  -2   9  31    2356.    1791.     416. o
      1595    1   0   1  32    2164.    1999.     458. o
      1596    1  -2   2  32    1367.    1395.     389. o
      1597    1  -1   3  32    1762.    1825.     423. o
      1598    1   1   2  32    1761.    1811.     507. o
      1599    1  -3   4  32    2052.    2436.     472. o
      1600    1  -4   3  32    2058.    1846.     403. o
      1601    1   0   4  32    1755.    2380.     583. o
      1602    1  -5   5  32    1057.     167.     618. <
      1603    1  -2   5  32    1465.    1034.     347. <
      1604    1   2   3  32    1459.    1749.     430. o
      1605    1  -4   6  32    1274.     902.     493. <
      1606    1  -6   4  32    1277.    1270.     569. <
      1607    1  -1   6  32    1381.    1520.     493. o
      1608    1   1   5  32    1395.    1367.     618. <
      1609    1  -6   7  32    1708.    1846.     812. <
      1610    1  -7   6  32    1700.    1881.     548. o
      1611    1  -3   7  32    1758.    2061.     548. o
      1612    1   3   4  32    1752.    1367.     618. <
      1613    1   0   7  32    1983.    2450.     382. o
      1614    1  -5   8  32     818.     951.     319. <
      1615    1  -8   5  32     824.     999.     527. <
      1616    1  -2   8  32     732.     590.     271. <
      1617    1   2   6  32     725.    1069.     472. <
      1618    1  -9   7  32    1074.    1131.     430. <
      1619    1  -4   9  32    1191.    2172.     687. o
      1620    2   0   0  33   55326.   45981.    4314. o
      1620    1   0   0  33   55326.   45981.    4314. o
      1621    2   1   1  33   18485.   16620.    1230. o
      1621    1  -1   2  33   18485.   16620.    1230. o
      1622    2   2  -1  33   18485.   16440.    1160. o
      1622    1   1   1  33   18485.   16440.    1160. o
      1623    2   0   3  33   16472.   14944.    1167. o
      1623    1  -3   3  33   16472.   14944.    1167. o
      1624    2   3   0  33   16470.   15824.    1091. o
      1624    1   0   3  33   16470.   15824.    1091. o
      1625    2   2   2  33   49757.   43611.    2159. o
      1625    1  -2   4  33   49757.   43611.    2159. o
      1626    2   4  -2  33   49757.   44412.    2264. o
      1626    1   2   2  33   49757.   44412.    2264. o
      1627    2   1   4  33   15135.   14467.    1236. o
      1627    1  -4   5  33   15135.   14467.    1236. o
      1628    2  -1   5  33   15146.   14314.    1215. o
      1628    1  -5   4  33   15146.   14314.    1215. o
      1629    2   4   1  33   15148.   14247.    1035. o
      1629    1  -1   5  33   15148.   14247.    1035. o
      1630    2   5  -1  33   15138.   13386.    1146. o
      1630    1   1   4  33   15138.   13386.    1146. o
      1631    2   0   6  33   38230.   31659.    1969. o
      1631    1  -6   6  33   38230.   31659.    1969. o
      1632    2   3   3  33   13668.   12758.    1028. o
      1632    1  -3   6  33   13668.   12758.    1028. o
      1633    2   6  -3  33   13668.   12966.    1160. o
      1633    1   3   3  33   13668.   12966.    1160. o
      1634    2   6   0  33   38231.   34081.    2317. o
      1634    1   0   6  33   38231.   34081.    2317. o
      1635    2   2   5  33   13075.   11863.    1285. o
      1635    1  -5   7  33   13075.   11863.    1285. o
      1636    2  -2   7  33   13063.   11606.    2264. o
      1636    1  -7   5  33   13063.   11606.    2264. o
      1637    2   5   2  33   13060.   12596.    1153. o
      1637    1  -2   7  33   13060.   12596.    1153. o
      1638    2   7  -2  33   13072.   12423.    1257. o
      1638    1   2   5  33   13072.   12423.    1257. o
      1639    2   4   4  33   35492.   38455.    3923. o
      1639    1  -4   8  33   35492.   38455.    3923. o
      1640    2   8  -4  33   35492.   32111.    3972. o
      1640    1   4   4  33   35492.   32111.    3972. o
      1641    2   7   1  33   11514.   14499.    2319. o
      1641    1  -1   8  33   11514.   14499.    2319. o
      1642    2  -3   9  33    9874.   10615.    1784. o
      1642    1  -9   6  33    9874.   10615.    1784. o
      1643    1  -1   1  34     979.    1533.     389. o
      1644    1   0   2  34    1376.    1860.     451. o
      1645    1  -2   3  34     983.     860.     479. <
      1646    1  -3   2  34     993.    1124.     361. o
      1647    1  -4   4  34     783.     305.     444. <
      1648    1  -1   4  34     864.    1540.     472. o
      1649    1   1   3  34     845.     930.     479. <
      1650    1  -3   5  34    1195.    1839.     472. o
      1651    1  -5   3  34    1201.     978.     513. <
      1652    1   0   5  34    1035.    1443.     555. <
      1653    1  -5   6  34     882.    1082.     687. <
      1654    1  -6   5  34     872.     978.     541. <
      1655    1  -2   6  34     906.    1166.     347. o
      1656    1   2   4  34     916.    1499.     701. <
      1657    1  -4   7  34     391.     777.     354. <
      1658    1  -7   4  34     391.    -319.     902. <
      1659    1  -1   7  34     558.     534.     305. <
      1660    1   1   6  34     559.     784.     479. <
      1661    1  -8   6  34    1048.    1145.     763. <
      1662    1  -3   8  34    1111.     180.     437. <
      1663    1   3   5  34    1092.    1894.     652. <
      1664    1   0   1  35     441.     472.     409. <
      1665    1  -2   2  35     536.      76.     312. <
      1666    1  -1   3  35     459.     298.     423. <
      1667    1   1   2  35     464.     250.     368. <
      1668    1  -3   4  35     386.     722.     451. <
      1669    1  -4   3  35     382.     271.     354. <
      1670    1   0   4  35     344.     229.     416. <
      1671    1  -5   5  35     427.     326.     701. <
      1672    1  -2   5  35     521.     597.     409. <
      1673    1   2   3  35     517.     513.     624. <
      1674    1  -4   6  35     435.     881.     513. <
      1675    1  -6   4  35     442.     146.     846. <
      1676    1  -1   6  35     447.     194.     208. <
      1677    1   1   5  35     454.    -132.     590. <
      1678    1  -7   6  35     279.     305.     201. <
      1679    1  -3   7  35     216.     555.     458. <
      1680    1   3   4  35     215.    -333.    1006. <
      1681    1   0   7  35     236.     264.     305. <
      1682    1   2   6  35     511.     985.     472. <
      1683    2   0   0  36 1471920. 1469450.  104624. o
      1683    1   0   0  36 1471920. 1469450.  104624. o
      1684    2   1   1  36   78283.   74475.    3874. o
      1684    1  -1   2  36   78283.   74475.    3874. o
      1685    2   2  -1  36   78283.   81093.    3825. o
      1685    1   1   1  36   78283.   81093.    3825. o
      1686    2   0   3  36  453572.  421813.   18977. o
      1686    1  -3   3  36  453572.  421813.   18977. o
      1687    2   3   0  36  451999.  491237.   20439. o
      1687    1   0   3  36  451999.  491237.   20439. o
      1688    2   2   2  36   50580.   43934.    2298. o
      1688    1  -2   4  36   50580.   43934.    2298. o
      1689    2   4  -2  36   50581.   40313.    2208. o
      1689    1   2   2  36   50581.   40313.    2208. o
      1690    2   1   4  36   66710.   62031.    4347. o
      1690    1  -4   5  36   66710.   62031.    4347. o
      1691    2  -1   5  36   66722.   68959.    4145. o
      1691    1  -5   4  36   66722.   68959.    4145. o
      1692    2   4   1  36   66638.   64461.    3296. o
      1692    1  -1   5  36   66638.   64461.    3296. o
      1693    2   5  -1  36   66626.   69778.    4704. o
      1693    1   1   4  36   66626.   69778.    4704. o
      1694    2   0   6  36 1055010.  957485.  121353. o
      1694    1  -6   6  36 1055010.  957485.  121353. o
      1695    2   3   3  36  380507.  385138.   34899. o
      1695    1  -3   6  36  380507.  385138.   34899. o
      1696    2   6  -3  36  380506.  401570.   26569. o
      1696    1   3   3  36  380506.  401570.   26569. o
      1697    2   6   0  36 1054850. 1188080.  150415. o
      1697    1   0   6  36 1054850. 1188080.  150415. o
      1698    2  -2   7  36   57658.   40713.    7705. o
      1698    1  -7   5  36   57658.   40713.    7705. o
      1699    2   7  -2  36   57760.   71966.    9598. o
      1699    1   2   5  36   57760.   71966.    9598. o
      1700    1  -1   1  37   26834.   31316.    1770. o
      1701    1   0   2  37   25295.   29545.    1602. o
      1702    1  -2   3  37   25782.   25054.    1860. o
      1703    1  -3   2  37   25793.   27242.    1553. o
      1704    1  -4   4  37   21451.   22970.    1998. o
      1705    1  -1   4  37   23746.   27316.    1622. o
      1706    1   1   3  37   23733.   28973.    1720. o
      1707    1  -3   5  37   23424.   20532.    2047. o
      1708    1  -5   3  37   23418.   27836.    2374. o
      1709    1  -6   5  37   20967.   19870.    4809. o
      1710    1  -2   6  37   19875.   17730.    1635. o
      1711    1   0   1  38    7094.    8438.     875. o
      1712    1  -2   2  38    6606.    7660.     806. o
      1713    1  -1   3  38    6877.    7251.     729. o
      1714    1   1   2  38    6879.    8348.     736. o
      1715    1  -3   4  38    6118.    4333.     958. o
      1716    1  -4   3  38    6118.    3479.    1153. o
      1717    1   0   4  38    4999.    4471.    1645. <
      1718    1  -2   5  38    6847.    6431.     875. o
      1719    1   2   3  38    6843.    7542.    3299. <
      1720    1  -6   4  38    4925.    5721.    2617. <
      1721    2   0   0  39   15470.   13100.    2327. o
      1721    1   0   0  39   15470.   13100.    2327. o
      1722    2   1   1  39     407.      83.     722. <
      1722    1  -1   2  39     407.      83.     722. <
      1723    2   2  -1  39     407.      14.     583. <
      1723    1   1   1  39     407.      14.     583. <
      1724    2   0   3  39     502.      83.     701. <
      1724    1  -3   3  39     502.      83.     701. <
      1725    2   3   0  39     502.     215.     888. <
      1725    1   0   3  39     502.     215.     888. <
      1726    2   2   2  39   13218.    6452.    1944. o
      1726    1  -2   4  39   13218.    6452.    1944. o
      1727    2   4  -2  39   13219.    6167.    2361. <
      1727    1   2   2  39   13219.    6167.    2361. <
      1728    2  -1   5  39     723.     770.    2019. <
      1728    1  -5   4  39     723.     770.    2019. <
      1729    1  -1   1  40     995.    2304.     971. <
      1730    1   0   2  40     996.    1124.     840. <
      1731    1  -2   3  40    1101.    1513.     992. <
      1732    1  -3   2  40    1099.     992.    1034. <
      1733    1  -4   4  40     573.    2859.    2026. <
      1734    1   0   1  41     256.    1582.    1956. <
      1735    1  -2   2  41     278.    -805.    1679. <
      1736    1  -1   3  41     305.     673.    1658. <
      1737    1   1   2  41     309.    -666.    1526. <


